Energy Correlators in Semi-Inclusive Electron-Positron Annihilation

We investigate energy correlators in semi-inclusive electron-positron annihilation as precision probes of parton-to-hadron transition. Using soft-collinear effective theory, we analyze the correlation patterns between the examined hadron and the accompanying QCD radiation in both large-angle and small-angle limits. We derive complementary factorization formulas in the back-to-back and collinear limits, involving TMD fragmentation functions and fragmentation energy correlators, respectively. We compute the NNLO twist-two matching coefficients of the latter and obtain renormalization-group-improved predictions at N\(^3\)LL accuracy in the back-to-back region and NNLL accuracy in the collinear region. Our results demonstrate that semi-inclusive energy correlators provide direct, theoretically controlled access to QCD dynamics underlying hadronization, opening new avenues for precision studies at future lepton colliders as well as through reanalyses of archival LEP data.

==> anc/NEEC_h_epem-Larin.m <==
dCLarin["gg"] = as*((4*CA*Lq*(2 - 3*z + 2*z^2))/z + 
       (8*CA*(-1 + 2*z - z^2 + 2*Hpl[{0}, z] - 3*z*Hpl[{0}, z] + 
          2*z^2*Hpl[{0}, z] - 2*Hpl[{1}, z] + 3*z*Hpl[{1}, z] - 
          2*z^2*Hpl[{1}, z]))/z) + plusD[-1, 1 - z] + 
     as^2*(Lq^2*(CA^2*((2*(-118 + 33*z + 74*z^2))/(3*z) - 
           (8*(4 + 9*z + 4*z^2)*Hpl[{0}, z])/z) + 
         Nf*((4*CA*(2 - 3*z + 2*z^2))/(3*z) + CF*((-10*(-1 + z)*(1 + z))/z + 
             (4*(1 + 3*z + z^2)*Hpl[{0}, z])/z))) + 
       Lq*(Nf*(CA*((-40*(5 - 9*z + 5*z^2))/(9*z) + (8*(-1 + z)*(1 + z)*Hpl[
                {0}, z])/(3*z) - (16*(2 - 3*z + 2*z^2)*Hpl[{1}, z])/(3*z)) + 
           CF*((4*(-45 + 2*Pi^2 - 6*z + 6*Pi^2*z + 51*z^2 + 2*Pi^2*z^2))/
              (3*z) - (4*(-5 + 10*z + 7*z^2)*Hpl[{0}, z])/z + 
             (40*(-1 + z)*(1 + z)*Hpl[{1}, z])/z - (16*(1 + 3*z + z^2)*Hpl[
                {2}, z])/z + (24*(1 + 3*z + z^2)*Hpl[{0, 0}, z])/z)) + 
         CA^2*((-2*(-1525 + 48*Pi^2 - 1201*z + 324*Pi^2*z + 1391*z^2 + 
              336*Pi^2*z^2 + 1067*z^3 + 72*Pi^2*z^3))/(9*z*(1 + z)) + 
           (4*(-115 + 48*z + 115*z^2)*Hpl[{0}, z])/(3*z) - 
           (8*(-118 + 33*z + 74*z^2)*Hpl[{1}, z])/(3*z) + 
           (48*(2 + 7*z + 2*z^2)*Hpl[{2}, z])/z - 
           (16*(-1 + z)*(2 + 3*z + 2*z^2)*Hpl[{-1, 0}, z])/(z*(1 + z)) - 
           (16*(14 + 39*z + 38*z^2 + 12*z^3)*Hpl[{0, 0}, z])/(z*(1 + z)) + 
           (16*(2 - 3*z + 2*z^2)*Hpl[{1, 0}, z])/z)) + 
       Nf*(CA*(-1/54*(-3274 + 144*Pi^2 + 5523*z - 144*Pi^2*z - 2653*z^2 + 
              48*Pi^2*z^2)/z - ((-96 + 447*z - 514*z^2 + 178*z^3)*
             Hpl[{0}, z])/(9*(-1 + z)*z) + (2*(197 - 357*z + 200*z^2)*
             Hpl[{1}, z])/(9*z) - (16*(-1 + z)*(1 + z)*Hpl[{2}, z])/(3*z) - 
           (2*(-26 + 53*z - 29*z^2 + 4*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
           (2*(2 + z - z^2 + 2*z^3)*Hpl[{1, 0}, z])/(3*z^2) + 
           (32*(2 - 3*z + 2*z^2)*Hpl[{1, 1}, z])/(3*z)) + 
         CF*((-4*(21 - 75*z + 10*Pi^2*z + 54*z^2 + 2*Pi^2*z^2))/(3*z) + 
           (2*(-201 + 8*Pi^2 - 162*z + 24*Pi^2*z + 45*z^2 + 8*Pi^2*z^2)*
             Hpl[{0}, z])/(3*z) - (8*(-1 + z)*(15 + 17*z)*Hpl[{1}, z])/z + 
           (8*(-5 + 10*z + 7*z^2)*Hpl[{2}, z])/z - 
           (48*(1 + 3*z + z^2)*Hpl[{3}, z])/z - (2*(7 + 58*z + 23*z^2)*
             Hpl[{0, 0}, z])/z + (20*(-1 + z)*(1 + z)*Hpl[{1, 0}, z])/z - 
           (80*(-1 + z)*(1 + z)*Hpl[{1, 1}, z])/z - 
           (8*(1 + 3*z + z^2)*Hpl[{2, 0}, z])/z + 
           (32*(1 + 3*z + z^2)*Hpl[{2, 1}, z])/z + 
           (4*(11 + 36*z + 13*z^2)*Hpl[{0, 0, 0}, z])/z)) + 
       CA^2*((-4*Pi^2*(-3 + 5*z)*(2 + 3*z + 2*z^2)*Hpl[{-1}, z])/
          (3*z*(1 + z)) - ((5757 - 288*Pi^2 - 366*z - 720*Pi^2*z - 5621*z^2 + 
            720*Pi^2*z^2 + 161*z^3 + 288*Pi^2*z^3)*Hpl[{0}, z])/
          (9*(-1 + z)*z) + (2*(-3047 + 24*Pi^2 + 645*z - 36*Pi^2*z + 
            2134*z^2 + 24*Pi^2*z^2)*Hpl[{1}, z])/(9*z) - 
         (8*(-121 + 60*z + 109*z^2)*Hpl[{2}, z])/(3*z) + 
         (16*(22 + 81*z + 79*z^2 + 18*z^3)*Hpl[{3}, z])/(z*(1 + z)) - 
         (16*(6 - 3*z - 5*z^2 + 4*z^4)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) + (16*(1 + z)*(5 + z)*Hpl[{-1, 0}, z])/z + 
         (32*(-1 + z)*(2 + 3*z + 2*z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) + 
         (2*(7 + 161*z - 581*z^2 + 424*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
         (2*(-11 - 217*z + 49*z^2 + 157*z^3)*Hpl[{1, 0}, z])/(3*z^2) + 
         (16*(-118 + 33*z + 74*z^2)*Hpl[{1, 1}, z])/(3*z) - 
         (8*(2 - 3*z + 2*z^2)*Hpl[{1, 2}, z])/z + 
         (16*(4 + 9*z + 4*z^2)*Hpl[{2, 0}, z])/z - 
         (24*(6 + 31*z + 6*z^2)*Hpl[{2, 1}, z])/z - 
         (16*(2 + 3*z + 2*z^2)*Hpl[{-1, -1, 0}, z])/z - 
         (8*(-7 + 5*z)*(2 + 3*z + 2*z^2)*Hpl[{-1, 0, 0}, z])/(z*(1 + z)) - 
         (8*(62 + 155*z + 150*z^2 + 48*z^3)*Hpl[{0, 0, 0}, z])/(z*(1 + z)) + 
         (120*(2 - 3*z + 2*z^2)*Hpl[{1, 0, 0}, z])/z - 
         (8*(2 - 3*z + 2*z^2)*Hpl[{1, 1, 0}, z])/z + 
         (-5516 - 504*Pi^2 + 11289*z - 648*Pi^2*z + 2511*z^2 - 624*Pi^2*z^2 - 
           11289*z^3 + 648*Pi^2*z^3 + 3005*z^4 + 1128*Pi^2*z^4 + 
           12960*Zeta[3] - 18144*z*Zeta[3] - 1296*z^2*Zeta[3] + 
           14256*z^3*Zeta[3] - 10368*z^4*Zeta[3])/(54*(-1 + z)*z*(1 + z))))
 
dCLarin["gq"] = as*((2*CF*Lq*(-2 + z)*(-1 + z))/z + 
       (4*CF*(-1 + 2*z - z^2 + 2*Hpl[{0}, z] - 3*z*Hpl[{0}, z] + 
          z^2*Hpl[{0}, z] - 2*Hpl[{1}, z] + 3*z*Hpl[{1}, z] - 
          z^2*Hpl[{1}, z]))/z) + 
     as^2*(Lq^2*(CA*CF*((24*(-1 + z)*(2 + z))/z - 
           (4*(4 + 9*z + 3*z^2)*Hpl[{0}, z])/z - (4*(-2 + z)*(-1 + z)*
             Hpl[{1}, z])/z) + CF^2*(3*(-1 + z) + 
           (2*(-2 - 3*z + z^2)*Hpl[{0}, z])/z + (4*(-2 + z)*(-1 + z)*
             Hpl[{1}, z])/z)) + 
       Lq*(CF^2*((2*(21 - 4*Pi^2 + 33*z - 6*Pi^2*z - 54*z^2 + 2*Pi^2*z^2))/
            (3*z) + (2*(8 + z + 11*z^2)*Hpl[{0}, z])/z - 
           12*(-1 + z)*Hpl[{1}, z] - (8*(-2 - 3*z + z^2)*Hpl[{2}, z])/z + 
           (12*(-2 - 3*z + z^2)*Hpl[{0, 0}, z])/z + 
           (16*(-2 + z)*(-1 + z)*Hpl[{1, 0}, z])/z - 
           (24*(-2 + z)*(-1 + z)*Hpl[{1, 1}, z])/z) + 
         CA*CF*((-4*(-165 + 4*Pi^2 + 87*z + 23*Pi^2*z + 78*z^2 + 5*Pi^2*z^2))/
            (3*z) + (4*(-24 + 19*z + 13*z^2)*Hpl[{0}, z])/z - 
           (96*(-1 + z)*(2 + z)*Hpl[{1}, z])/z + (8*(6 + 21*z + 5*z^2)*
             Hpl[{2}, z])/z - (8*(-1 + z)*(2 + z)*Hpl[{-1, 0}, z])/z - 
           (8*(2 + z)*(7 + 9*z)*Hpl[{0, 0}, z])/z - 
           (8*(-2 + z)*(-1 + z)*Hpl[{1, 0}, z])/z + 
           (24*(-2 + z)*(-1 + z)*Hpl[{1, 1}, z])/z)) + 
       CF^2*((13 + 16*Pi^2 - 62*z + 8*Pi^2*z + 49*z^2 + 16*Pi^2*z^2)/(3*z) + 
         ((47 - 16*Pi^2 + 313*z - 24*Pi^2*z - 108*z^2 + 8*Pi^2*z^2)*
           Hpl[{0}, z])/(3*z) + (2*(-1 + z)*(57 - 2*Pi^2 + 96*z + Pi^2*z)*
           Hpl[{1}, z])/(3*z) - (4*(4 + 9*z + 7*z^2)*Hpl[{2}, z])/z - 
         (8*(-2 - 15*z + 5*z^2)*Hpl[{3}, z])/z + 
         ((144 + 27*z + 221*z^2)*Hpl[{0, 0}, z])/(3*z) - 
         (2*(-1 + z)*(8 - 16*z + 29*z^2)*Hpl[{1, 0}, z])/(3*z^2) + 
         (8*(-1 + z)*(1 + 2*z)*Hpl[{1, 1}, z])/z - 
         (20*(-2 + z)*(-1 + z)*Hpl[{1, 2}, z])/z + 
         (4*(10 - 9*z + 3*z^2)*Hpl[{2, 0}, z])/z + 
         (8*(-2 - 9*z + 3*z^2)*Hpl[{2, 1}, z])/z + 
         (2*(-22 - 39*z + 13*z^2)*Hpl[{0, 0, 0}, z])/z + 
         (40*(-2 + z)*(-1 + z)*Hpl[{1, 0, 0}, z])/z - 
         (36*(-2 + z)*(-1 + z)*Hpl[{1, 1, 0}, z])/z + 
         (52*(-2 + z)*(-1 + z)*Hpl[{1, 1, 1}, z])/z) + 
       CA*CF*((-2*Pi^2*(2 + z)*(-3 + 5*z)*Hpl[{-1}, z])/(3*z) - 
         (4*(-307 + 12*Pi^2 - 140*z + 42*Pi^2*z - 3*z^2 + 10*Pi^2*z^2)*
           Hpl[{0}, z])/(3*z) + (2*(-1 + z)*(645 - 2*Pi^2 + 324*z + Pi^2*z)*
           Hpl[{1}, z])/(3*z) - (8*(-23 + 17*z + 14*z^2)*Hpl[{2}, z])/z + 
         (8*(26 + 53*z + 17*z^2)*Hpl[{3}, z])/z - 
         (8*(-6 + 3*z + 2*z^2)*Hpl[{-2, 0}, z])/z + 
         (8*(1 + z)*(5 + z)*Hpl[{-1, 0}, z])/z + 
         (16*(-1 + z)*(2 + z)*Hpl[{-1, 2}, z])/z + 
         (4*(-6 + 21*z + 34*z^2)*Hpl[{0, 0}, z])/(3*z) - 
         (2*(-1 + z)*(1 + 154*z + 49*z^2)*Hpl[{1, 0}, z])/(3*z^2) + 
         (8*(-1 + z)*(47 + 25*z)*Hpl[{1, 1}, z])/z + 
         (16*(-2 + z)*(-1 + z)*Hpl[{1, 2}, z])/z + 8*(15 + z)*
          Hpl[{2, 0}, z] - (4*(22 + 87*z + 19*z^2)*Hpl[{2, 1}, z])/z - 
         (8*(1 + z)*(2 + z)*Hpl[{-1, -1, 0}, z])/z - 
         (4*(2 + z)*(-7 + 5*z)*Hpl[{-1, 0, 0}, z])/z - 
         (4*(62 + 93*z + 37*z^2)*Hpl[{0, 0, 0}, z])/z + 
         (20*(-2 + z)*(-1 + z)*Hpl[{1, 0, 0}, z])/z + 
         (32*(-2 + z)*(-1 + z)*Hpl[{1, 1, 0}, z])/z - 
         (52*(-2 + z)*(-1 + z)*Hpl[{1, 1, 1}, z])/z + 
         (4*(8 + 3*Pi^2 - 49*z + 9*Pi^2*z + 41*z^2 + 2*Pi^2*z^2 - 
            90*Zeta[3] + 126*z*Zeta[3] - 36*z^2*Zeta[3]))/(3*z)))
 
dCLarin["qg"] = as*((-2*Lq*Nf*(-1 + z)*(-1 + 2*z))/z - 
       (4*Nf*(-1 + 2*z - z^2 + Hpl[{0}, z] - 3*z*Hpl[{0}, z] + 
          2*z^2*Hpl[{0}, z] - Hpl[{1}, z] + 3*z*Hpl[{1}, z] - 
          2*z^2*Hpl[{1}, z]))/z) + 
     as^2*(Lq^2*((-4*Nf^2*(-1 + z)*(-1 + 2*z))/(3*z) + 
         Nf*(CA*((-2*(-1 + z)*(47 + 50*z))/(3*z) + (8*(1 + 6*z + z^2)*Hpl[
                {0}, z])/z - (4*(-1 + z)*(-1 + 2*z)*Hpl[{1}, z])/z) + 
           CF*((-3*(-1 + z))/z + (2*(1 - 3*z + 6*z^2)*Hpl[{0}, z])/z + 
             (4*(-1 + z)*(-1 + 2*z)*Hpl[{1}, z])/z))) + 
       Nf^2*((2*(-1 + z)*(80 - 9*Pi^2 - 136*z + 18*Pi^2*z))/(27*z) + 
         (4*(-1 + z)*(-3 + 8*z)*Hpl[{0}, z])/(3*z) - 
         (4*(-1 + z)*(-3 + 8*z)*Hpl[{1}, z])/(3*z) + 
         (4*(-1 + z)*(-1 + 2*z)*Hpl[{2}, z])/(3*z) - 
         (4*(-1 + z)*(-1 + 2*z)*Hpl[{0, 0}, z])/(3*z) + 
         (4*(-1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/(3*z) - 
         (4*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1}, z])/(3*z)) + 
       Lq*(Nf^2*((40*(-1 + z)*(-1 + 2*z))/(9*z) - (8*(-1 + z)*(-1 + 2*z)*
             Hpl[{0}, z])/(3*z) + (8*(-1 + z)*(-1 + 2*z)*Hpl[{1}, z])/
            (3*z)) + Nf*(CF*((2*(-72 + 57*z + 15*z^2 + 8*Pi^2*z^2))/(3*z) - 
             (2*(3 + 9*z + 8*z^2)*Hpl[{0}, z])/z - (24*(-1 + z)^2*Hpl[{1}, 
                z])/z - 32*z*Hpl[{2}, z] + (12*(1 - 3*z + 6*z^2)*Hpl[{0, 0}, 
                z])/z + (8*(-1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/z - 
             (24*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1}, z])/z) + 
           CA*((4*(-301 + 9*Pi^2 - 42*z + 75*Pi^2*z + 343*z^2 + 12*Pi^2*z^2))/
              (9*z) - (8*(-25 + 12*z + 25*z^2)*Hpl[{0}, z])/(3*z) + 
             (4*(-1 + z)*(83 + 122*z)*Hpl[{1}, z])/(3*z) - 
             (32*(1 + 6*z + z^2)*Hpl[{2}, z])/z + (8*(-1 + z)*(1 + 2*z)*Hpl[
                {-1, 0}, z])/z + (8*(7 + 35*z + 6*z^2)*Hpl[{0, 0}, z])/z - 
             (16*(-1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/z + 
             (24*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1}, z])/z))) + 
       Nf*(CA*((2*Pi^2*(1 + 2*z)*(-3 + 5*z)*Hpl[{-1}, z])/(3*z) + 
           (2*(-339 + 13*Pi^2 - 419*z + 105*Pi^2*z - 97*z^2 + 10*Pi^2*z^2)*
             Hpl[{0}, z])/(3*z) - (2*(-1 + z)*(366 - 3*Pi^2 + 518*z + 
              6*Pi^2*z)*Hpl[{1}, z])/(3*z) + (2*(-191 + 45*z + 242*z^2)*
             Hpl[{2}, z])/(3*z) - (4*(23 + 155*z + 14*z^2)*Hpl[{3}, z])/z + 
           (8*(-3 + 4*z^2)*Hpl[{-2, 0}, z])/z - (8*(1 + z)*(5 + z)*
             Hpl[{-1, 0}, z])/z - (16*(-1 + z)*(1 + 2*z)*Hpl[{-1, 2}, z])/z - 
           (2*(-50 + 12*z + 149*z^2)*Hpl[{0, 0}, z])/(3*z) + 
           (2*(-1 + z)*(86 + 95*z)*Hpl[{1, 0}, z])/(3*z) - 
           (2*(-1 + z)*(311 + 542*z)*Hpl[{1, 1}, z])/(3*z) + 
           (24*(-1 + z)*(-1 + 2*z)*Hpl[{1, 2}, z])/z - 
           (4*(11 + 3*z + 18*z^2)*Hpl[{2, 0}, z])/z + 
           (8*(7 + 51*z + 6*z^2)*Hpl[{2, 1}, z])/z + 
           (8*(1 + z)*(1 + 2*z)*Hpl[{-1, -1, 0}, z])/z + 
           (4*(1 + 2*z)*(-7 + 5*z)*Hpl[{-1, 0, 0}, z])/z + 
           (4*(31 + 135*z + 26*z^2)*Hpl[{0, 0, 0}, z])/z - 
           (48*(-1 + z)*(-1 + 2*z)*Hpl[{1, 0, 0}, z])/z + 
           (24*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1, 0}, z])/z - 
           (52*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1, 1}, z])/z - 
           (-82 + 135*Pi^2 - 810*z + 171*Pi^2*z + 892*z^2 + 198*Pi^2*z^2 - 
             756*Zeta[3] + 972*z*Zeta[3] - 864*z^2*Zeta[3])/(27*z)) + 
         CF*(((-180 + 6*Pi^2 + 177*z - 18*Pi^2*z + 219*z^2 + 44*Pi^2*z^2)*
             Hpl[{0}, z])/(3*z) + (2*(-1 + z)*(-174 - Pi^2 + 24*z + 2*Pi^2*z)*
             Hpl[{1}, z])/(3*z) + (2*(1 + 37*z + 2*z^2)*Hpl[{2}, z])/z - 
           (4*(5 - 15*z + 34*z^2)*Hpl[{3}, z])/z - 
           ((39 + z + 8*z^2)*Hpl[{0, 0}, z])/z + (4*(-1 + z)*(3 + z)*
             Hpl[{1, 0}, z])/z + (2*(-1 + z)*(-29 + 38*z)*Hpl[{1, 1}, z])/z - 
           (20*(-1 + z)*(-1 + 2*z)*Hpl[{1, 2}, z])/z + 
           (8*(3 - 9*z + 4*z^2)*Hpl[{2, 0}, z])/z + 
           (4*(-1 + 3*z + 14*z^2)*Hpl[{2, 1}, z])/z + 
           (2*(11 - 33*z + 70*z^2)*Hpl[{0, 0, 0}, z])/z - 
           (12*(-1 + z)*(-1 + 2*z)*Hpl[{1, 0, 0}, z])/z - 
           (20*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1, 0}, z])/z + 
           (52*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1, 1}, z])/z - 
           (-213 + 7*Pi^2 - 66*z + 31*Pi^2*z + 279*z^2 + 2*Pi^2*z^2 - 
             96*Zeta[3] + 288*z*Zeta[3] - 192*z^2*Zeta[3])/(3*z))))
 
dCLarin["qq"] = as*((2*CF*Lq*(1 + z^2))/z + 
       (2*CF*(-3 + 6*z - 3*z^2 + 2*Hpl[{0}, z] + 2*z^2*Hpl[{0}, z] - 
          2*Hpl[{1}, z] - 2*z^2*Hpl[{1}, z]))/z) + plusD[-1, 1 - z] + 
     as^2*(Lq^2*((-11*CA*CF*(1 + z^2))/(3*z) + 
         CF^2*((-2*(-1 + z)*(1 + z))/z - (2*(1 + z^2)*Hpl[{0}, z])/z) + 
         CF*Nf*((-2*(-25 + 23*z^2))/(3*z) + (4*(1 + 6*z + z^2)*Hpl[{0}, z])/
            z)) + Lq*(CA*CF*((4*(95 - 3*Pi^2 - 28*z - 28*z^2 - 3*Pi^2*z^2 + 
              95*z^3))/(9*z*(1 + z)) - (2*(-1 + 23*z^2)*Hpl[{0}, z])/(3*z) + 
           (44*(1 + z^2)*Hpl[{1}, z])/(3*z) + (8*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{0, 0}, z])/
            (z*(1 + z))) + CF*Nf*((4*(-215 + 6*Pi^2 + 96*z + 36*Pi^2*z + 
              109*z^2 + 6*Pi^2*z^2))/(9*z) - (4*(-19 + 12*z + 17*z^2)*
             Hpl[{0}, z])/(3*z) + (8*(-25 + 23*z^2)*Hpl[{1}, z])/(3*z) - 
           (16*(1 + 6*z + z^2)*Hpl[{2}, z])/z + (24*(1 + 6*z + z^2)*
             Hpl[{0, 0}, z])/z) + 
         CF^2*((-8*(15 - Pi^2 - 12*z - 15*z^2 - Pi^2*z^2 + 12*z^3))/
            (3*z*(1 + z)) + 4*(-2 + 7*z)*Hpl[{0}, z] + 
           (8*(-1 + z)*(1 + z)*Hpl[{1}, z])/z - (16*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) - (4*(7 + 3*z)*(1 + z^2)*
             Hpl[{0, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{1, 0}, z])/z)) + 
       CF*Nf*((1778 - 108*Pi^2 - 2328*z - 180*Pi^2*z + 635*z^2 + 72*Pi^2*z^2)/
          (27*z) + ((400 - 16*Pi^2 - 144*z - 80*Pi^2*z - 145*z^2 + 
            80*Pi^2*z^2 - 103*z^3 + 16*Pi^2*z^3)*Hpl[{0}, z])/
          (3*(-1 + z)*z) - (8*(-215 + 96*z + 109*z^2)*Hpl[{1}, z])/(9*z) + 
         (8*(-19 + 12*z + 17*z^2)*Hpl[{2}, z])/(3*z) - 
         (48*(1 + 6*z + z^2)*Hpl[{3}, z])/z - (16*(1 + z)*Hpl[{-1, 0}, z])/
          z + (4*(-7 + 5*z^2)*Hpl[{0, 0}, z])/(3*z) + 
         (4*(-25 + 23*z^2)*Hpl[{1, 0}, z])/(3*z) - 
         (16*(-25 + 23*z^2)*Hpl[{1, 1}, z])/(3*z) - 
         (8*(1 + 6*z + z^2)*Hpl[{2, 0}, z])/z + 
         (32*(1 + 6*z + z^2)*Hpl[{2, 1}, z])/z + 
         (4*(11 + 72*z + 13*z^2)*Hpl[{0, 0, 0}, z])/z) + 
       CA*CF*((2*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) - 
         ((127 - 6*Pi^2 - 187*z + 6*Pi^2*z + 252*z^2 - 6*Pi^2*z^2 - 142*z^3 + 
            6*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) - 
         (2*(371 + 6*Pi^2 - 483*z + 380*z^2 + 6*Pi^2*z^2)*Hpl[{1}, z])/
          (9*z) + (4*(-1 + 23*z^2)*Hpl[{2}, z])/(3*z) + 
         (4*(-3 + z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) + 
         (8*(1 + z^2)*(3 - 3*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) - (4*(1 + z)*(1 + 3*z)*Hpl[{-1, 0}, z])/z - 
         (16*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) - 
         ((37 - 25*z - 83*z^2 + 121*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
         (2*(1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/(3*z) - 
         (88*(1 + z^2)*Hpl[{1, 1}, z])/(3*z) + (4*(1 + z^2)*Hpl[{1, 2}, z])/
          z - (12*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (8*(1 + z^2)*Hpl[{-1, -1, 0}, z])/z + (4*(-7 + 5*z)*(1 + z^2)*
           Hpl[{-1, 0, 0}, z])/(z*(1 + z)) + (36*(1 + z^2)*Hpl[{0, 0, 0}, z])/
          (z*(1 + z)) - (8*(1 + z^2)*Hpl[{1, 0, 0}, z])/z - 
         (12*(1 + z^2)*Hpl[{1, 1, 0}, z])/z - (-2135 + 90*Pi^2 + 4272*z - 
           90*Pi^2*z - 729*z^2 - 162*Pi^2*z^2 - 4272*z^3 + 90*Pi^2*z^3 + 
           2864*z^4 + 72*Pi^2*z^4 + 756*Zeta[3] - 972*z*Zeta[3] + 
           324*z^2*Zeta[3] - 972*z^3*Zeta[3] - 432*z^4*Zeta[3])/
          (27*(-1 + z)*z*(1 + z))) + 
       CF^2*((-4*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) + 
         (2*(60 - 3*Pi^2 - 80*z + 3*Pi^2*z + 218*z^2 - 3*Pi^2*z^2 - 168*z^3 + 
            3*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) + 
         (2*(117 + 4*Pi^2 - 213*z + 96*z^2 + 4*Pi^2*z^2)*Hpl[{1}, z])/(3*z) - 
         (4*(-3 + 2*z + 11*z^2)*Hpl[{2}, z])/z - 
         (4*(-7 + z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) - 
         (16*(1 + z^2)*(3 - 3*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) + (8*(1 + z)*(1 + 3*z)*Hpl[{-1, 0}, z])/z + 
         (32*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) + 
         (2*(-6 + 120*z - 273*z^2 + 193*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) + 
         (4*(11 - 13*z + 14*z^2)*Hpl[{1, 0}, z])/(3*z) - 
         (16*(-1 + z)*(1 + z)*Hpl[{1, 1}, z])/z - 
         (8*(1 + z^2)*Hpl[{1, 2}, z])/z + (16*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (12*(1 + z^2)*Hpl[{2, 1}, z])/z - (16*(1 + z^2)*Hpl[{-1, -1, 0}, z])/
          z - (8*(-7 + 5*z)*(1 + z^2)*Hpl[{-1, 0, 0}, z])/(z*(1 + z)) - 
         (2*(47 + 11*z + 45*z^2 + 9*z^3)*Hpl[{0, 0, 0}, z])/(z*(1 + z)) + 
         (68*(1 + z^2)*Hpl[{1, 0, 0}, z])/z + (8*(1 + z^2)*Hpl[{1, 1, 0}, z])/
          z + (2*(-123 + Pi^2 + 434*z - 158*z^2 - 20*Pi^2*z^2 - 434*z^3 + 
            281*z^4 + 19*Pi^2*z^4 + 132*Zeta[3] - 108*z*Zeta[3] + 
            36*z^2*Zeta[3] - 108*z^3*Zeta[3] - 96*z^4*Zeta[3]))/
          (3*(-1 + z)*z*(1 + z))))
dCLarin["+"] = as*((2*CF*Lq*(1 + z^2))/z + 
       (2*CF*(-3 + 6*z - 3*z^2 + 2*Hpl[{0}, z] + 2*z^2*Hpl[{0}, z] - 
          2*Hpl[{1}, z] - 2*z^2*Hpl[{1}, z]))/z) + plusD[-1, 1 - z] + 
     as^2*(Lq^2*((-11*CA*CF*(1 + z^2))/(3*z) + (2*CF*Nf*(1 + z^2))/(3*z) + 
         CF^2*((-2*(-1 + z)*(1 + z))/z - (2*(1 + z^2)*Hpl[{0}, z])/z)) + 
       Lq*(CF*Nf*((-8*(4 - 3*z + 4*z^2))/(9*z) + (4*(1 + z^2)*Hpl[{0}, z])/
            (3*z) - (8*(1 + z^2)*Hpl[{1}, z])/(3*z)) + 
         CA*CF*((4*(95 - 3*Pi^2 - 28*z - 28*z^2 - 3*Pi^2*z^2 + 95*z^3))/
            (9*z*(1 + z)) - (2*(-1 + 23*z^2)*Hpl[{0}, z])/(3*z) + 
           (44*(1 + z^2)*Hpl[{1}, z])/(3*z) + (8*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{0, 0}, z])/
            (z*(1 + z))) + CF^2*((-8*(15 - Pi^2 - 12*z - 15*z^2 - Pi^2*z^2 + 
              12*z^3))/(3*z*(1 + z)) + 4*(-2 + 7*z)*Hpl[{0}, z] + 
           (8*(-1 + z)*(1 + z)*Hpl[{1}, z])/z - (16*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) - (4*(7 + 3*z)*(1 + z^2)*
             Hpl[{0, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{1, 0}, z])/z)) + 
       CF*Nf*((158 - 168*z + 95*z^2)/(27*z) - ((-10 + 6*z - 5*z^2 + z^3)*
           Hpl[{0}, z])/(3*(-1 + z)*z) + (16*(4 - 3*z + 4*z^2)*Hpl[{1}, z])/
          (9*z) - (8*(1 + z^2)*Hpl[{2}, z])/(3*z) + 
         (2*(1 + z^2)*Hpl[{0, 0}, z])/(3*z) - (4*(1 + z^2)*Hpl[{1, 0}, z])/
          (3*z) + (16*(1 + z^2)*Hpl[{1, 1}, z])/(3*z)) + 
       CA*CF*((2*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) - 
         ((127 - 6*Pi^2 - 187*z + 6*Pi^2*z + 252*z^2 - 6*Pi^2*z^2 - 142*z^3 + 
            6*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) - 
         (2*(371 + 6*Pi^2 - 483*z + 380*z^2 + 6*Pi^2*z^2)*Hpl[{1}, z])/
          (9*z) + (4*(-1 + 23*z^2)*Hpl[{2}, z])/(3*z) + 
         (4*(-3 + z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) + 
         (8*(1 + z^2)*(3 - 3*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) - (4*(1 + z)*(1 + 3*z)*Hpl[{-1, 0}, z])/z - 
         (16*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) - 
         ((37 - 25*z - 83*z^2 + 121*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
         (2*(1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/(3*z) - 
         (88*(1 + z^2)*Hpl[{1, 1}, z])/(3*z) + (4*(1 + z^2)*Hpl[{1, 2}, z])/
          z - (12*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (8*(1 + z^2)*Hpl[{-1, -1, 0}, z])/z + (4*(-7 + 5*z)*(1 + z^2)*
           Hpl[{-1, 0, 0}, z])/(z*(1 + z)) + (36*(1 + z^2)*Hpl[{0, 0, 0}, z])/
          (z*(1 + z)) - (8*(1 + z^2)*Hpl[{1, 0, 0}, z])/z - 
         (12*(1 + z^2)*Hpl[{1, 1, 0}, z])/z - (-2135 + 90*Pi^2 + 4272*z - 
           90*Pi^2*z - 729*z^2 - 162*Pi^2*z^2 - 4272*z^3 + 90*Pi^2*z^3 + 
           2864*z^4 + 72*Pi^2*z^4 + 756*Zeta[3] - 972*z*Zeta[3] + 
           324*z^2*Zeta[3] - 972*z^3*Zeta[3] - 432*z^4*Zeta[3])/
          (27*(-1 + z)*z*(1 + z))) + 
       CF^2*((-4*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) + 
         (2*(60 - 3*Pi^2 - 80*z + 3*Pi^2*z + 218*z^2 - 3*Pi^2*z^2 - 168*z^3 + 
            3*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) + 
         (2*(117 + 4*Pi^2 - 213*z + 96*z^2 + 4*Pi^2*z^2)*Hpl[{1}, z])/(3*z) - 
         (4*(-3 + 2*z + 11*z^2)*Hpl[{2}, z])/z - 
         (4*(-7 + z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) - 
         (16*(1 + z^2)*(3 - 3*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) + (8*(1 + z)*(1 + 3*z)*Hpl[{-1, 0}, z])/z + 
         (32*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) + 
         (2*(-6 + 120*z - 273*z^2 + 193*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) + 
         (4*(11 - 13*z + 14*z^2)*Hpl[{1, 0}, z])/(3*z) - 
         (16*(-1 + z)*(1 + z)*Hpl[{1, 1}, z])/z - 
         (8*(1 + z^2)*Hpl[{1, 2}, z])/z + (16*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (12*(1 + z^2)*Hpl[{2, 1}, z])/z - (16*(1 + z^2)*Hpl[{-1, -1, 0}, z])/
          z - (8*(-7 + 5*z)*(1 + z^2)*Hpl[{-1, 0, 0}, z])/(z*(1 + z)) - 
         (2*(47 + 11*z + 45*z^2 + 9*z^3)*Hpl[{0, 0, 0}, z])/(z*(1 + z)) + 
         (68*(1 + z^2)*Hpl[{1, 0, 0}, z])/z + (8*(1 + z^2)*Hpl[{1, 1, 0}, z])/
          z + (2*(-123 + Pi^2 + 434*z - 158*z^2 - 20*Pi^2*z^2 - 434*z^3 + 
            281*z^4 + 19*Pi^2*z^4 + 132*Zeta[3] - 108*z*Zeta[3] + 
            36*z^2*Zeta[3] - 108*z^3*Zeta[3] - 96*z^4*Zeta[3]))/
          (3*(-1 + z)*z*(1 + z))))
dCLarin["-"] = as*((2*CF*Lq*(1 + z^2))/z + 
       (2*CF*(-3 + 6*z - 3*z^2 + 2*Hpl[{0}, z] + 2*z^2*Hpl[{0}, z] - 
          2*Hpl[{1}, z] - 2*z^2*Hpl[{1}, z]))/z) + plusD[-1, 1 - z] + 
     as^2*(Lq^2*((-11*CA*CF*(1 + z^2))/(3*z) + (2*CF*Nf*(1 + z^2))/(3*z) + 
         CF^2*((-2*(-1 + z)*(1 + z))/z - (2*(1 + z^2)*Hpl[{0}, z])/z)) + 
       Lq*(CF*Nf*((-8*(4 - 3*z + 4*z^2))/(9*z) + (4*(1 + z^2)*Hpl[{0}, z])/
            (3*z) - (8*(1 + z^2)*Hpl[{1}, z])/(3*z)) + 
         CA*CF*((-4*(-59 - 8*z + 3*Pi^2*z - 8*z^2 - 59*z^3 + 3*Pi^2*z^3))/
            (9*z*(1 + z)) - (22*(1 + z^2)*Hpl[{0}, z])/(3*z) + 
           (44*(1 + z^2)*Hpl[{1}, z])/(3*z) - (8*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{0, 0}, z])/
            (1 + z)) + CF^2*((8*(-3 + Pi^2*z + 3*z^2 + Pi^2*z^3))/
            (3*z*(1 + z)) + (4*(4 - 2*z + 3*z^2)*Hpl[{0}, z])/z + 
           (8*(-1 + z)*(1 + z)*Hpl[{1}, z])/z + (16*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) - (4*(3 + 7*z)*(1 + z^2)*
             Hpl[{0, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{1, 0}, z])/z)) + 
       CF*Nf*((158 - 168*z + 95*z^2)/(27*z) - ((-10 + 6*z - 5*z^2 + z^3)*
           Hpl[{0}, z])/(3*(-1 + z)*z) + (16*(4 - 3*z + 4*z^2)*Hpl[{1}, z])/
          (9*z) - (8*(1 + z^2)*Hpl[{2}, z])/(3*z) + 
         (2*(1 + z^2)*Hpl[{0, 0}, z])/(3*z) - (4*(1 + z^2)*Hpl[{1, 0}, z])/
          (3*z) + (16*(1 + z^2)*Hpl[{1, 1}, z])/(3*z)) + 
       CF^2*((4*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) + 
         (2*(18 - 3*Pi^2 + 10*z + 3*Pi^2*z + 68*z^2 - 3*Pi^2*z^2 - 66*z^3 + 
            3*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) + 
         (2*(21 + 4*Pi^2 - 21*z + 4*Pi^2*z^2)*Hpl[{1}, z])/(3*z) - 
         (4*(5 + 2*z + 3*z^2)*Hpl[{2}, z])/z + (4*(-1 + 7*z)*(1 + z^2)*
           Hpl[{3}, z])/(z*(1 + z)) + (16*(1 + z^2)*(1 - 5*z + 2*z^2)*
           Hpl[{-2, 0}, z])/((-1 + z)*z*(1 + z)) - 
         (24*(-1 + z)*(1 + z)*Hpl[{-1, 0}, z])/z - 
         (32*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) + 
         (2*(-54 + 216*z - 273*z^2 + 145*z^3)*Hpl[{0, 0}, z])/
          (3*(-1 + z)*z) + (4*(11 - 13*z + 14*z^2)*Hpl[{1, 0}, z])/(3*z) - 
         (16*(-1 + z)*(1 + z)*Hpl[{1, 1}, z])/z - 
         (8*(1 + z^2)*Hpl[{1, 2}, z])/z + (16*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (12*(1 + z^2)*Hpl[{2, 1}, z])/z + (16*(1 + z^2)*Hpl[{-1, -1, 0}, z])/
          z + (8*(-7 + 5*z)*(1 + z^2)*Hpl[{-1, 0, 0}, z])/(z*(1 + z)) - 
         (2*(11 + 47*z + 9*z^2 + 45*z^3)*Hpl[{0, 0, 0}, z])/(z*(1 + z)) + 
         (68*(1 + z^2)*Hpl[{1, 0, 0}, z])/z + (8*(1 + z^2)*Hpl[{1, 1, 0}, z])/
          z + (2*(-45 - 9*Pi^2 + 182*z + 4*Pi^2*z - 62*z^2 + 4*Pi^2*z^2 - 
            182*z^3 - 4*Pi^2*z^3 + 107*z^4 + 5*Pi^2*z^4 + 48*Zeta[3] + 
            36*z*Zeta[3] - 108*z^2*Zeta[3] + 36*z^3*Zeta[3] - 
            156*z^4*Zeta[3]))/(3*(-1 + z)*z*(1 + z))) + 
       CA*CF*((-2*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) - 
         ((85 - 6*Pi^2 - 97*z + 6*Pi^2*z + 102*z^2 - 6*Pi^2*z^2 - 40*z^3 + 
            6*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) - 
         (2*(227 + 6*Pi^2 - 195*z + 236*z^2 + 6*Pi^2*z^2)*Hpl[{1}, z])/
          (9*z) + (44*(1 + z^2)*Hpl[{2}, z])/(3*z) - 
         (4*(-1 + 3*z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) - 
         (8*(1 + z^2)*(1 - 5*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) + (12*(-1 + z)*(1 + z)*Hpl[{-1, 0}, z])/z + 
         (16*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) - 
         ((-11 + 71*z - 83*z^2 + 73*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
         (2*(1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/(3*z) - 
         (88*(1 + z^2)*Hpl[{1, 1}, z])/(3*z) + (4*(1 + z^2)*Hpl[{1, 2}, z])/
          z - (12*(1 + z^2)*Hpl[{2, 0}, z])/z - 
         (8*(1 + z^2)*Hpl[{-1, -1, 0}, z])/z - (4*(-7 + 5*z)*(1 + z^2)*
           Hpl[{-1, 0, 0}, z])/(z*(1 + z)) + (36*(1 + z^2)*Hpl[{0, 0, 0}, z])/
          (1 + z) - (8*(1 + z^2)*Hpl[{1, 0, 0}, z])/z - 
         (12*(1 + z^2)*Hpl[{1, 1, 0}, z])/z + (1433 - 2004*z + 54*Pi^2*z - 
           135*z^2 - 54*Pi^2*z^2 + 2004*z^3 - 54*Pi^2*z^3 - 1298*z^4 + 
           54*Pi^2*z^4 - 324*z*Zeta[3] + 972*z^2*Zeta[3] - 324*z^3*Zeta[3] + 
           972*z^4*Zeta[3])/(27*(-1 + z)*z*(1 + z))))


==> anc/NEEC_h_epem-MSb.m <==
dCMSb["-"] = as*((2*CF*Lq*(1 + z^2))/z + CF*((2*(-1 + z)^2)/z + 
         (4*(1 + z^2)*Hpl[{0}, z])/z - (4*(1 + z^2)*Hpl[{1}, z])/z)) + 
     plusD[-1, 1 - z] + as^2*(Lq^2*((-11*CA*CF*(1 + z^2))/(3*z) + 
         (2*CF*Nf*(1 + z^2))/(3*z) + CF^2*((-2*(-1 + z)*(1 + z))/z - 
           (2*(1 + z^2)*Hpl[{0}, z])/z)) + 
       Lq*(CF*((-8*Nf*(4 - 3*z + 4*z^2))/(9*z) + (4*Nf*(1 + z^2)*Hpl[{0}, z])/
            (3*z) - (8*Nf*(1 + z^2)*Hpl[{1}, z])/(3*z)) + 
         CA*CF*((-4*(-59 - 8*z + 3*Pi^2*z - 8*z^2 - 59*z^3 + 3*Pi^2*z^3))/
            (9*z*(1 + z)) - (22*(1 + z^2)*Hpl[{0}, z])/(3*z) + 
           (44*(1 + z^2)*Hpl[{1}, z])/(3*z) - (8*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{0, 0}, z])/
            (1 + z)) + CF^2*((8*(-9 - 6*z + Pi^2*z + 9*z^2 + 6*z^3 + 
              Pi^2*z^3))/(3*z*(1 + z)) - 4*(2 + z)*Hpl[{0}, z] + 
           (8*(-1 + z)*(1 + z)*Hpl[{1}, z])/z + (16*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) - (4*(3 + 7*z)*(1 + z^2)*
             Hpl[{0, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{1, 0}, z])/z)) + 
       CF*(-1/27*(Nf*(-38 - 72*z + 25*z^2))/z - 
         (Nf*(-18 + 30*z - 29*z^2 + 9*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) + 
         (16*Nf*(4 - 3*z + 4*z^2)*Hpl[{1}, z])/(9*z) - 
         (8*Nf*(1 + z^2)*Hpl[{2}, z])/(3*z) + (2*Nf*(1 + z^2)*Hpl[{0, 0}, z])/
          (3*z) - (4*Nf*(1 + z^2)*Hpl[{1, 0}, z])/(3*z) + 
         (16*Nf*(1 + z^2)*Hpl[{1, 1}, z])/(3*z)) + 
       CA*CF*((-2*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) - 
         ((129 - 6*Pi^2 - 229*z + 6*Pi^2*z + 234*z^2 - 6*Pi^2*z^2 - 84*z^3 + 
            6*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) - 
         (2*(227 + 6*Pi^2 - 195*z + 236*z^2 + 6*Pi^2*z^2)*Hpl[{1}, z])/
          (9*z) + (44*(1 + z^2)*Hpl[{2}, z])/(3*z) - 
         (4*(-1 + 3*z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) - 
         (8*(1 + z^2)*(1 - 5*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) - (4*(-1 + z)*(1 + z)*Hpl[{-1, 0}, z])/z + 
         (16*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) - 
         ((-11 + 23*z + 13*z^2 + 25*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
         (2*(1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/(3*z) - 
         (88*(1 + z^2)*Hpl[{1, 1}, z])/(3*z) + (4*(1 + z^2)*Hpl[{1, 2}, z])/
          z - (12*(1 + z^2)*Hpl[{2, 0}, z])/z - 
         (8*(1 + z^2)*Hpl[{-1, -1, 0}, z])/z - (4*(-7 + 5*z)*(1 + z^2)*
           Hpl[{-1, 0, 0}, z])/(z*(1 + z)) + (36*(1 + z^2)*Hpl[{0, 0, 0}, z])/
          (1 + z) - (8*(1 + z^2)*Hpl[{1, 0, 0}, z])/z - 
         (12*(1 + z^2)*Hpl[{1, 1, 0}, z])/z - (-413 - 36*z + 18*Pi^2*z + 
           135*z^2 - 18*Pi^2*z^2 + 36*z^3 - 18*Pi^2*z^3 + 278*z^4 + 
           18*Pi^2*z^4 + 324*z*Zeta[3] - 972*z^2*Zeta[3] + 324*z^3*Zeta[3] - 
           972*z^4*Zeta[3])/(27*(-1 + z)*z*(1 + z))) + 
       CF^2*((4*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) + 
         (2*(66 - 3*Pi^2 - 50*z + 3*Pi^2*z - 4*z^2 - 3*Pi^2*z^2 + 18*z^3 + 
            3*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) + 
         (2*(69 + 4*Pi^2 - 21*z - 48*z^2 + 4*Pi^2*z^2)*Hpl[{1}, z])/(3*z) + 
         (4*(-1 + 6*z + z^2)*Hpl[{2}, z])/z + (4*(-1 + 7*z)*(1 + z^2)*
           Hpl[{3}, z])/(z*(1 + z)) + (16*(1 + z^2)*(1 - 5*z + 2*z^2)*
           Hpl[{-2, 0}, z])/((-1 + z)*z*(1 + z)) + 
         (8*(-1 + z)*(1 + z)*Hpl[{-1, 0}, z])/z - 
         (32*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) - 
         (2*(-18 - 48*z + 9*z^2 + 23*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) + 
         (4*(-1 + 11*z + 2*z^2)*Hpl[{1, 0}, z])/(3*z) - 
         (16*(-1 + z)*(1 + z)*Hpl[{1, 1}, z])/z - 
         (8*(1 + z^2)*Hpl[{1, 2}, z])/z + (16*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (12*(1 + z^2)*Hpl[{2, 1}, z])/z + (16*(1 + z^2)*Hpl[{-1, -1, 0}, z])/
          z + (8*(-7 + 5*z)*(1 + z^2)*Hpl[{-1, 0, 0}, z])/(z*(1 + z)) - 
         (2*(11 + 47*z + 9*z^2 + 45*z^3)*Hpl[{0, 0, 0}, z])/(z*(1 + z)) + 
         (68*(1 + z^2)*Hpl[{1, 0, 0}, z])/z + (8*(1 + z^2)*Hpl[{1, 1, 0}, z])/
          z + (2*(-33 + 3*Pi^2 + 14*z + 4*Pi^2*z + 82*z^2 - 4*Pi^2*z^2 - 
            14*z^3 - 4*Pi^2*z^3 - 49*z^4 + Pi^2*z^4 + 48*Zeta[3] + 
            36*z*Zeta[3] - 108*z^2*Zeta[3] + 36*z^3*Zeta[3] - 
            156*z^4*Zeta[3]))/(3*(-1 + z)*z*(1 + z))))
 
dCMSb["+"] = as*((2*CF*Lq*(1 + z^2))/z + CF*((2*(-1 + z)^2)/z + 
         (4*(1 + z^2)*Hpl[{0}, z])/z - (4*(1 + z^2)*Hpl[{1}, z])/z)) + 
     plusD[-1, 1 - z] + as^2*(Lq^2*((-11*CA*CF*(1 + z^2))/(3*z) + 
         (2*CF*Nf*(1 + z^2))/(3*z) + CF^2*((-2*(-1 + z)*(1 + z))/z - 
           (2*(1 + z^2)*Hpl[{0}, z])/z)) + 
       Lq*(CF*((-8*Nf*(4 - 3*z + 4*z^2))/(9*z) + (4*Nf*(1 + z^2)*Hpl[{0}, z])/
            (3*z) - (8*Nf*(1 + z^2)*Hpl[{1}, z])/(3*z)) + 
         CA*CF*((-4*(-95 + 3*Pi^2 + 28*z + 28*z^2 + 3*Pi^2*z^2 - 95*z^3))/
            (9*z*(1 + z)) - (2*(-1 + 23*z^2)*Hpl[{0}, z])/(3*z) + 
           (44*(1 + z^2)*Hpl[{1}, z])/(3*z) + (8*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{0, 0}, z])/
            (z*(1 + z))) + CF^2*((8*(-21 + Pi^2 + 6*z + 21*z^2 + Pi^2*z^2 - 
              6*z^3))/(3*z*(1 + z)) + (4*(-4 - 2*z + 3*z^2)*Hpl[{0}, z])/z + 
           (8*(-1 + z)*(1 + z)*Hpl[{1}, z])/z - (16*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) - (4*(7 + 3*z)*(1 + z^2)*
             Hpl[{0, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{1, 0}, z])/z)) + 
       CF*(-1/27*(Nf*(-38 - 72*z + 25*z^2))/z - 
         (Nf*(-18 + 30*z - 29*z^2 + 9*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) + 
         (16*Nf*(4 - 3*z + 4*z^2)*Hpl[{1}, z])/(9*z) - 
         (8*Nf*(1 + z^2)*Hpl[{2}, z])/(3*z) + (2*Nf*(1 + z^2)*Hpl[{0, 0}, z])/
          (3*z) - (4*Nf*(1 + z^2)*Hpl[{1, 0}, z])/(3*z) + 
         (16*Nf*(1 + z^2)*Hpl[{1, 1}, z])/(3*z)) + 
       CA*CF*((2*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) - 
         ((243 - 6*Pi^2 - 391*z + 6*Pi^2*z + 312*z^2 - 6*Pi^2*z^2 - 114*z^3 + 
            6*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) - 
         (2*(371 + 6*Pi^2 - 483*z + 380*z^2 + 6*Pi^2*z^2)*Hpl[{1}, z])/
          (9*z) + (4*(-1 + 23*z^2)*Hpl[{2}, z])/(3*z) + 
         (4*(-3 + z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) + 
         (8*(1 + z^2)*(3 - 3*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) + (4*(-5 + z)*(1 + z)*Hpl[{-1, 0}, z])/z - 
         (16*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) - 
         ((85 - 121*z - 35*z^2 + 121*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
         (2*(1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/(3*z) - 
         (88*(1 + z^2)*Hpl[{1, 1}, z])/(3*z) + (4*(1 + z^2)*Hpl[{1, 2}, z])/
          z - (12*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (8*(1 + z^2)*Hpl[{-1, -1, 0}, z])/z + (4*(-7 + 5*z)*(1 + z^2)*
           Hpl[{-1, 0, 0}, z])/(z*(1 + z)) + (36*(1 + z^2)*Hpl[{0, 0, 0}, z])/
          (z*(1 + z)) - (8*(1 + z^2)*Hpl[{1, 0, 0}, z])/z - 
         (12*(1 + z^2)*Hpl[{1, 1, 0}, z])/z - (397 + 18*Pi^2 - 792*z - 
           18*Pi^2*z - 729*z^2 - 90*Pi^2*z^2 + 792*z^3 + 18*Pi^2*z^3 + 
           332*z^4 + 72*Pi^2*z^4 + 756*Zeta[3] - 972*z*Zeta[3] + 
           324*z^2*Zeta[3] - 972*z^3*Zeta[3] - 432*z^4*Zeta[3])/
          (27*(-1 + z)*z*(1 + z))) + 
       CF^2*((-4*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) + 
         (2*(180 - 3*Pi^2 - 212*z + 3*Pi^2*z + 74*z^2 - 3*Pi^2*z^2 - 12*z^3 + 
            3*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) + 
         (2*(165 + 4*Pi^2 - 213*z + 48*z^2 + 4*Pi^2*z^2)*Hpl[{1}, z])/(3*z) - 
         (4*(-7 - 6*z + 7*z^2)*Hpl[{2}, z])/z - 
         (4*(-7 + z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) - 
         (16*(1 + z^2)*(3 - 3*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) - (8*(-5 + z)*(1 + z)*Hpl[{-1, 0}, z])/z + 
         (32*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) + 
         (2*(114 - 96*z - 57*z^2 + 73*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) + 
         (4*(-1 + 11*z + 2*z^2)*Hpl[{1, 0}, z])/(3*z) - 
         (16*(-1 + z)*(1 + z)*Hpl[{1, 1}, z])/z - 
         (8*(1 + z^2)*Hpl[{1, 2}, z])/z + (16*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (12*(1 + z^2)*Hpl[{2, 1}, z])/z - (16*(1 + z^2)*Hpl[{-1, -1, 0}, z])/
          z - (8*(-7 + 5*z)*(1 + z^2)*Hpl[{-1, 0, 0}, z])/(z*(1 + z)) - 
         (2*(47 + 11*z + 45*z^2 + 9*z^3)*Hpl[{0, 0, 0}, z])/(z*(1 + z)) + 
         (68*(1 + z^2)*Hpl[{1, 0, 0}, z])/z + (8*(1 + z^2)*Hpl[{1, 1, 0}, z])/
          z + (2*(57 + 5*Pi^2 - 70*z - 14*z^2 - 12*Pi^2*z^2 + 70*z^3 - 
            43*z^4 + 7*Pi^2*z^4 + 132*Zeta[3] - 108*z*Zeta[3] + 
            36*z^2*Zeta[3] - 108*z^3*Zeta[3] - 96*z^4*Zeta[3]))/
          (3*(-1 + z)*z*(1 + z))))
 
dCMSb["gg"] = as*((4*CA*Lq*(2 - 3*z + 2*z^2))/z + 
       (8*CA*(-1 + 2*z - z^2 + 2*Hpl[{0}, z] - 3*z*Hpl[{0}, z] + 
          2*z^2*Hpl[{0}, z] - 2*Hpl[{1}, z] + 3*z*Hpl[{1}, z] - 
          2*z^2*Hpl[{1}, z]))/z) + plusD[-1, 1 - z] + 
     as^2*(Lq^2*(CA^2*((2*(-118 + 33*z + 74*z^2))/(3*z) - 
           (8*(4 + 9*z + 4*z^2)*Hpl[{0}, z])/z) + 
         Nf*((4*CA*(2 - 3*z + 2*z^2))/(3*z) + CF*((-10*(-1 + z)*(1 + z))/z + 
             (4*(1 + 3*z + z^2)*Hpl[{0}, z])/z))) + 
       Lq*(Nf*(CA*((-40*(5 - 9*z + 5*z^2))/(9*z) + (8*(-1 + z)*(1 + z)*Hpl[
                {0}, z])/(3*z) - (16*(2 - 3*z + 2*z^2)*Hpl[{1}, z])/(3*z)) + 
           CF*((4*(-45 + 2*Pi^2 - 6*z + 6*Pi^2*z + 51*z^2 + 2*Pi^2*z^2))/
              (3*z) - (4*(-5 + 10*z + 7*z^2)*Hpl[{0}, z])/z + 
             (40*(-1 + z)*(1 + z)*Hpl[{1}, z])/z - (16*(1 + 3*z + z^2)*Hpl[
                {2}, z])/z + (24*(1 + 3*z + z^2)*Hpl[{0, 0}, z])/z)) + 
         CA^2*((-2*(-1525 + 48*Pi^2 - 1201*z + 324*Pi^2*z + 1391*z^2 + 
              336*Pi^2*z^2 + 1067*z^3 + 72*Pi^2*z^3))/(9*z*(1 + z)) + 
           (4*(-115 + 48*z + 115*z^2)*Hpl[{0}, z])/(3*z) - 
           (8*(-118 + 33*z + 74*z^2)*Hpl[{1}, z])/(3*z) + 
           (48*(2 + 7*z + 2*z^2)*Hpl[{2}, z])/z - 
           (16*(-1 + z)*(2 + 3*z + 2*z^2)*Hpl[{-1, 0}, z])/(z*(1 + z)) - 
           (16*(14 + 39*z + 38*z^2 + 12*z^3)*Hpl[{0, 0}, z])/(z*(1 + z)) + 
           (16*(2 - 3*z + 2*z^2)*Hpl[{1, 0}, z])/z)) + 
       Nf*(CA*(-1/54*(-3274 + 144*Pi^2 + 5523*z - 144*Pi^2*z - 2653*z^2 + 
              48*Pi^2*z^2)/z - ((-96 + 447*z - 514*z^2 + 178*z^3)*
             Hpl[{0}, z])/(9*(-1 + z)*z) + (2*(197 - 357*z + 200*z^2)*
             Hpl[{1}, z])/(9*z) - (16*(-1 + z)*(1 + z)*Hpl[{2}, z])/(3*z) - 
           (2*(-26 + 53*z - 29*z^2 + 4*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
           (2*(2 + z - z^2 + 2*z^3)*Hpl[{1, 0}, z])/(3*z^2) + 
           (32*(2 - 3*z + 2*z^2)*Hpl[{1, 1}, z])/(3*z)) + 
         CF*((-4*(21 - 75*z + 10*Pi^2*z + 54*z^2 + 2*Pi^2*z^2))/(3*z) + 
           (2*(-201 + 8*Pi^2 - 162*z + 24*Pi^2*z + 45*z^2 + 8*Pi^2*z^2)*
             Hpl[{0}, z])/(3*z) - (8*(-1 + z)*(15 + 17*z)*Hpl[{1}, z])/z + 
           (8*(-5 + 10*z + 7*z^2)*Hpl[{2}, z])/z - 
           (48*(1 + 3*z + z^2)*Hpl[{3}, z])/z - (2*(7 + 58*z + 23*z^2)*
             Hpl[{0, 0}, z])/z + (20*(-1 + z)*(1 + z)*Hpl[{1, 0}, z])/z - 
           (80*(-1 + z)*(1 + z)*Hpl[{1, 1}, z])/z - 
           (8*(1 + 3*z + z^2)*Hpl[{2, 0}, z])/z + 
           (32*(1 + 3*z + z^2)*Hpl[{2, 1}, z])/z + 
           (4*(11 + 36*z + 13*z^2)*Hpl[{0, 0, 0}, z])/z)) + 
       CA^2*((-4*Pi^2*(-3 + 5*z)*(2 + 3*z + 2*z^2)*Hpl[{-1}, z])/
          (3*z*(1 + z)) - ((5757 - 288*Pi^2 - 366*z - 720*Pi^2*z - 5621*z^2 + 
            720*Pi^2*z^2 + 161*z^3 + 288*Pi^2*z^3)*Hpl[{0}, z])/
          (9*(-1 + z)*z) + (2*(-3047 + 24*Pi^2 + 645*z - 36*Pi^2*z + 
            2134*z^2 + 24*Pi^2*z^2)*Hpl[{1}, z])/(9*z) - 
         (8*(-121 + 60*z + 109*z^2)*Hpl[{2}, z])/(3*z) + 
         (16*(22 + 81*z + 79*z^2 + 18*z^3)*Hpl[{3}, z])/(z*(1 + z)) - 
         (16*(6 - 3*z - 5*z^2 + 4*z^4)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) + (16*(1 + z)*(5 + z)*Hpl[{-1, 0}, z])/z + 
         (32*(-1 + z)*(2 + 3*z + 2*z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) + 
         (2*(7 + 161*z - 581*z^2 + 424*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
         (2*(-11 - 217*z + 49*z^2 + 157*z^3)*Hpl[{1, 0}, z])/(3*z^2) + 
         (16*(-118 + 33*z + 74*z^2)*Hpl[{1, 1}, z])/(3*z) - 
         (8*(2 - 3*z + 2*z^2)*Hpl[{1, 2}, z])/z + 
         (16*(4 + 9*z + 4*z^2)*Hpl[{2, 0}, z])/z - 
         (24*(6 + 31*z + 6*z^2)*Hpl[{2, 1}, z])/z - 
         (16*(2 + 3*z + 2*z^2)*Hpl[{-1, -1, 0}, z])/z - 
         (8*(-7 + 5*z)*(2 + 3*z + 2*z^2)*Hpl[{-1, 0, 0}, z])/(z*(1 + z)) - 
         (8*(62 + 155*z + 150*z^2 + 48*z^3)*Hpl[{0, 0, 0}, z])/(z*(1 + z)) + 
         (120*(2 - 3*z + 2*z^2)*Hpl[{1, 0, 0}, z])/z - 
         (8*(2 - 3*z + 2*z^2)*Hpl[{1, 1, 0}, z])/z + 
         (-5516 - 504*Pi^2 + 11289*z - 648*Pi^2*z + 2511*z^2 - 624*Pi^2*z^2 - 
           11289*z^3 + 648*Pi^2*z^3 + 3005*z^4 + 1128*Pi^2*z^4 + 
           12960*Zeta[3] - 18144*z*Zeta[3] - 1296*z^2*Zeta[3] + 
           14256*z^3*Zeta[3] - 10368*z^4*Zeta[3])/(54*(-1 + z)*z*(1 + z))))
 
dCMSb["gq"] = as*((2*CF*Lq*(-2 + z)*(-1 + z))/z + 
       CF*((-4*(-1 + z)^2)/z + (4*(-2 + z)*(-1 + z)*Hpl[{0}, z])/z - 
         (4*(-2 + z)*(-1 + z)*Hpl[{1}, z])/z)) + 
     as^2*(Lq^2*(CA*CF*((24*(-1 + z)*(2 + z))/z - 
           (4*(4 + 9*z + 3*z^2)*Hpl[{0}, z])/z - (4*(-2 + z)*(-1 + z)*
             Hpl[{1}, z])/z) + CF^2*(3*(-1 + z) + 
           (2*(-2 - 3*z + z^2)*Hpl[{0}, z])/z + (4*(-2 + z)*(-1 + z)*
             Hpl[{1}, z])/z)) + 
       Lq*(CF^2*((2*(-3 - 4*Pi^2 - 15*z - 6*Pi^2*z + 18*z^2 + 2*Pi^2*z^2))/
            (3*z) + (2*(8 - 23*z + 3*z^2)*Hpl[{0}, z])/z - 
           12*(-1 + z)*Hpl[{1}, z] - (8*(-2 - 3*z + z^2)*Hpl[{2}, z])/z + 
           (12*(-2 - 3*z + z^2)*Hpl[{0, 0}, z])/z + 
           (16*(-2 + z)*(-1 + z)*Hpl[{1, 0}, z])/z - 
           (24*(-2 + z)*(-1 + z)*Hpl[{1, 1}, z])/z) + 
         CA*CF*((-4*(-165 + 4*Pi^2 + 87*z + 23*Pi^2*z + 78*z^2 + 5*Pi^2*z^2))/
            (3*z) + (4*(-24 + 19*z + 13*z^2)*Hpl[{0}, z])/z - 
           (96*(-1 + z)*(2 + z)*Hpl[{1}, z])/z + (8*(6 + 21*z + 5*z^2)*
             Hpl[{2}, z])/z - (8*(-1 + z)*(2 + z)*Hpl[{-1, 0}, z])/z - 
           (8*(2 + z)*(7 + 9*z)*Hpl[{0, 0}, z])/z - 
           (8*(-2 + z)*(-1 + z)*Hpl[{1, 0}, z])/z + 
           (24*(-2 + z)*(-1 + z)*Hpl[{1, 1}, z])/z)) + 
       CF^2*(-1/3*(-61 - 16*Pi^2 - 130*z + 40*Pi^2*z + 191*z^2)/z + 
         ((-49 - 16*Pi^2 + 121*z - 24*Pi^2*z + 84*z^2 + 8*Pi^2*z^2)*
           Hpl[{0}, z])/(3*z) + (2*(-1 + z)*(9 - 2*Pi^2 - 48*z + Pi^2*z)*
           Hpl[{1}, z])/(3*z) + (4*(-4 + 15*z + z^2)*Hpl[{2}, z])/z - 
         (8*(-2 - 15*z + 5*z^2)*Hpl[{3}, z])/z + 
         ((144 - 549*z + 29*z^2)*Hpl[{0, 0}, z])/(3*z) - 
         (2*(-1 + z)*(8 - 16*z + 29*z^2)*Hpl[{1, 0}, z])/(3*z^2) + 
         (8*(-1 + z)*(1 + 2*z)*Hpl[{1, 1}, z])/z - 
         (20*(-2 + z)*(-1 + z)*Hpl[{1, 2}, z])/z + 
         (4*(10 - 9*z + 3*z^2)*Hpl[{2, 0}, z])/z + 
         (8*(-2 - 9*z + 3*z^2)*Hpl[{2, 1}, z])/z + 
         (2*(-22 - 39*z + 13*z^2)*Hpl[{0, 0, 0}, z])/z + 
         (40*(-2 + z)*(-1 + z)*Hpl[{1, 0, 0}, z])/z - 
         (36*(-2 + z)*(-1 + z)*Hpl[{1, 1, 0}, z])/z + 
         (52*(-2 + z)*(-1 + z)*Hpl[{1, 1, 1}, z])/z) + 
       CA*CF*((-2*Pi^2*(2 + z)*(-3 + 5*z)*Hpl[{-1}, z])/(3*z) - 
         (4*(-307 + 12*Pi^2 - 140*z + 42*Pi^2*z - 3*z^2 + 10*Pi^2*z^2)*
           Hpl[{0}, z])/(3*z) + (2*(-1 + z)*(645 - 2*Pi^2 + 324*z + Pi^2*z)*
           Hpl[{1}, z])/(3*z) - (8*(-23 + 17*z + 14*z^2)*Hpl[{2}, z])/z + 
         (8*(26 + 53*z + 17*z^2)*Hpl[{3}, z])/z - 
         (8*(-6 + 3*z + 2*z^2)*Hpl[{-2, 0}, z])/z + 
         (8*(1 + z)*(5 + z)*Hpl[{-1, 0}, z])/z + 
         (16*(-1 + z)*(2 + z)*Hpl[{-1, 2}, z])/z + 
         (4*(-6 + 21*z + 34*z^2)*Hpl[{0, 0}, z])/(3*z) - 
         (2*(-1 + z)*(1 + 154*z + 49*z^2)*Hpl[{1, 0}, z])/(3*z^2) + 
         (8*(-1 + z)*(47 + 25*z)*Hpl[{1, 1}, z])/z + 
         (16*(-2 + z)*(-1 + z)*Hpl[{1, 2}, z])/z + 8*(15 + z)*
          Hpl[{2, 0}, z] - (4*(22 + 87*z + 19*z^2)*Hpl[{2, 1}, z])/z - 
         (8*(1 + z)*(2 + z)*Hpl[{-1, -1, 0}, z])/z - 
         (4*(2 + z)*(-7 + 5*z)*Hpl[{-1, 0, 0}, z])/z - 
         (4*(62 + 93*z + 37*z^2)*Hpl[{0, 0, 0}, z])/z + 
         (20*(-2 + z)*(-1 + z)*Hpl[{1, 0, 0}, z])/z + 
         (32*(-2 + z)*(-1 + z)*Hpl[{1, 1, 0}, z])/z - 
         (52*(-2 + z)*(-1 + z)*Hpl[{1, 1, 1}, z])/z + 
         (4*(8 + 3*Pi^2 - 49*z + 9*Pi^2*z + 41*z^2 + 2*Pi^2*z^2 - 
            90*Zeta[3] + 126*z*Zeta[3] - 36*z^2*Zeta[3]))/(3*z)))
 
dCMSb["qg"] = as*((4*Nf*(-1 + z)^2)/z - (2*Lq*Nf*(-1 + z)*(-1 + 2*z))/z - 
       (4*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{0}, z])/z + 
       (4*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1}, z])/z) + 
     as^2*((2*Nf^2*(-1 + z)*(80 - 9*Pi^2 - 136*z + 18*Pi^2*z))/(27*z) + 
       (4*Nf^2*(-1 + z)*(-3 + 8*z)*Hpl[{0}, z])/(3*z) - 
       (4*Nf^2*(-1 + z)*(-3 + 8*z)*Hpl[{1}, z])/(3*z) + 
       Lq^2*((-4*Nf^2*(-1 + z)*(-1 + 2*z))/(3*z) + 
         CA*((-2*Nf*(-1 + z)*(47 + 50*z))/(3*z) + (8*Nf*(1 + 6*z + z^2)*
             Hpl[{0}, z])/z - (4*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1}, z])/z) + 
         CF*((-3*Nf*(-1 + z))/z + (2*Nf*(1 - 3*z + 6*z^2)*Hpl[{0}, z])/z + 
           (4*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1}, z])/z)) + 
       (4*Nf^2*(-1 + z)*(-1 + 2*z)*Hpl[{2}, z])/(3*z) - 
       (4*Nf^2*(-1 + z)*(-1 + 2*z)*Hpl[{0, 0}, z])/(3*z) + 
       (4*Nf^2*(-1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/(3*z) - 
       (4*Nf^2*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1}, z])/(3*z) + 
       Lq*((40*Nf^2*(-1 + z)*(-1 + 2*z))/(9*z) - 
         (8*Nf^2*(-1 + z)*(-1 + 2*z)*Hpl[{0}, z])/(3*z) + 
         (8*Nf^2*(-1 + z)*(-1 + 2*z)*Hpl[{1}, z])/(3*z) + 
         CF*((2*Nf*(9 - 9*z + 8*Pi^2*z))/3 - (2*Nf*(-5 - 15*z + 8*z^2)*
             Hpl[{0}, z])/z - (24*Nf*(-1 + z)^2*Hpl[{1}, z])/z - 
           32*Nf*z*Hpl[{2}, z] + (12*Nf*(1 - 3*z + 6*z^2)*Hpl[{0, 0}, z])/z + 
           (8*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/z - 
           (24*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1}, z])/z) + 
         CA*((4*Nf*(-301 + 9*Pi^2 - 42*z + 75*Pi^2*z + 343*z^2 + 
              12*Pi^2*z^2))/(9*z) - (8*Nf*(-25 + 12*z + 25*z^2)*Hpl[{0}, z])/
            (3*z) + (4*Nf*(-1 + z)*(83 + 122*z)*Hpl[{1}, z])/(3*z) - 
           (32*Nf*(1 + 6*z + z^2)*Hpl[{2}, z])/z + 
           (8*Nf*(-1 + z)*(1 + 2*z)*Hpl[{-1, 0}, z])/z + 
           (8*Nf*(7 + 35*z + 6*z^2)*Hpl[{0, 0}, z])/z - 
           (16*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/z + 
           (24*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1}, z])/z)) + 
       CA*((2*Nf*Pi^2*(1 + 2*z)*(-3 + 5*z)*Hpl[{-1}, z])/(3*z) + 
         (2*Nf*(-339 + 13*Pi^2 - 419*z + 105*Pi^2*z - 97*z^2 + 10*Pi^2*z^2)*
           Hpl[{0}, z])/(3*z) - (2*Nf*(-1 + z)*(366 - 3*Pi^2 + 518*z + 
            6*Pi^2*z)*Hpl[{1}, z])/(3*z) + (2*Nf*(-191 + 45*z + 242*z^2)*
           Hpl[{2}, z])/(3*z) - (4*Nf*(23 + 155*z + 14*z^2)*Hpl[{3}, z])/z + 
         (8*Nf*(-3 + 4*z^2)*Hpl[{-2, 0}, z])/z - 
         (8*Nf*(1 + z)*(5 + z)*Hpl[{-1, 0}, z])/z - 
         (16*Nf*(-1 + z)*(1 + 2*z)*Hpl[{-1, 2}, z])/z - 
         (2*Nf*(-50 + 12*z + 149*z^2)*Hpl[{0, 0}, z])/(3*z) + 
         (2*Nf*(-1 + z)*(86 + 95*z)*Hpl[{1, 0}, z])/(3*z) - 
         (2*Nf*(-1 + z)*(311 + 542*z)*Hpl[{1, 1}, z])/(3*z) + 
         (24*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1, 2}, z])/z - 
         (4*Nf*(11 + 3*z + 18*z^2)*Hpl[{2, 0}, z])/z + 
         (8*Nf*(7 + 51*z + 6*z^2)*Hpl[{2, 1}, z])/z + 
         (8*Nf*(1 + z)*(1 + 2*z)*Hpl[{-1, -1, 0}, z])/z + 
         (4*Nf*(1 + 2*z)*(-7 + 5*z)*Hpl[{-1, 0, 0}, z])/z + 
         (4*Nf*(31 + 135*z + 26*z^2)*Hpl[{0, 0, 0}, z])/z - 
         (48*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1, 0, 0}, z])/z + 
         (24*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1, 0}, z])/z - 
         (52*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1, 1}, z])/z - 
         (Nf*(-82 + 135*Pi^2 - 810*z + 171*Pi^2*z + 892*z^2 + 198*Pi^2*z^2 - 
            756*Zeta[3] + 972*z*Zeta[3] - 864*z^2*Zeta[3]))/(27*z)) + 
       CF*((Nf*(-180 + 6*Pi^2 - 207*z - 18*Pi^2*z + 123*z^2 + 44*Pi^2*z^2)*
           Hpl[{0}, z])/(3*z) + (2*Nf*(-1 + z)*(-30 - Pi^2 + 72*z + 2*Pi^2*z)*
           Hpl[{1}, z])/(3*z) + (2*Nf*(-15 - 11*z + 2*z^2)*Hpl[{2}, z])/z - 
         (4*Nf*(5 - 15*z + 34*z^2)*Hpl[{3}, z])/z - 
         (Nf*(7 - 95*z + 8*z^2)*Hpl[{0, 0}, z])/z + 
         (4*Nf*(-1 + z)*(3 + z)*Hpl[{1, 0}, z])/z + 
         (2*Nf*(-1 + z)*(-29 + 38*z)*Hpl[{1, 1}, z])/z - 
         (20*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1, 2}, z])/z + 
         (8*Nf*(3 - 9*z + 4*z^2)*Hpl[{2, 0}, z])/z + 
         (4*Nf*(-1 + 3*z + 14*z^2)*Hpl[{2, 1}, z])/z + 
         (2*Nf*(11 - 33*z + 70*z^2)*Hpl[{0, 0, 0}, z])/z - 
         (12*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1, 0, 0}, z])/z - 
         (20*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1, 0}, z])/z + 
         (52*Nf*(-1 + z)*(-1 + 2*z)*Hpl[{1, 1, 1}, z])/z - 
         (Nf*(315 - 9*Pi^2 - 258*z - 17*Pi^2*z - 57*z^2 + 2*Pi^2*z^2 - 
            96*Zeta[3] + 288*z*Zeta[3] - 192*z^2*Zeta[3]))/(3*z)))
 
dCMSb["qq"] = as*((2*CF*Lq*(1 + z^2))/z + CF*((2*(-1 + z)^2)/z + 
         (4*(1 + z^2)*Hpl[{0}, z])/z - (4*(1 + z^2)*Hpl[{1}, z])/z)) + 
     plusD[-1, 1 - z] + as^2*(Lq^2*((-11*CA*CF*(1 + z^2))/(3*z) + 
         CF^2*((-2*(-1 + z)*(1 + z))/z - (2*(1 + z^2)*Hpl[{0}, z])/z) + 
         CF*((-2*Nf*(-25 + 23*z^2))/(3*z) + (4*Nf*(1 + 6*z + z^2)*
             Hpl[{0}, z])/z)) + 
       Lq*(CA*CF*((-4*(-95 + 3*Pi^2 + 28*z + 28*z^2 + 3*Pi^2*z^2 - 95*z^3))/
            (9*z*(1 + z)) - (2*(-1 + 23*z^2)*Hpl[{0}, z])/(3*z) + 
           (44*(1 + z^2)*Hpl[{1}, z])/(3*z) + (8*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{0, 0}, z])/
            (z*(1 + z))) + CF*((4*Nf*(-215 + 6*Pi^2 + 96*z + 36*Pi^2*z + 
              109*z^2 + 6*Pi^2*z^2))/(9*z) - (4*Nf*(-19 + 12*z + 17*z^2)*
             Hpl[{0}, z])/(3*z) + (8*Nf*(-25 + 23*z^2)*Hpl[{1}, z])/(3*z) - 
           (16*Nf*(1 + 6*z + z^2)*Hpl[{2}, z])/z + 
           (24*Nf*(1 + 6*z + z^2)*Hpl[{0, 0}, z])/z) + 
         CF^2*((8*(-21 + Pi^2 + 6*z + 21*z^2 + Pi^2*z^2 - 6*z^3))/
            (3*z*(1 + z)) + (4*(-4 - 2*z + 3*z^2)*Hpl[{0}, z])/z + 
           (8*(-1 + z)*(1 + z)*Hpl[{1}, z])/z - (16*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) - (4*(7 + 3*z)*(1 + z^2)*
             Hpl[{0, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{1, 0}, z])/z)) + 
       CF*((Nf*(1442 - 108*Pi^2 - 1656*z - 180*Pi^2*z + 299*z^2 + 
            72*Pi^2*z^2))/(27*z) + (Nf*(396 - 16*Pi^2 - 108*z - 80*Pi^2*z - 
            205*z^2 + 80*Pi^2*z^2 - 75*z^3 + 16*Pi^2*z^3)*Hpl[{0}, z])/
          (3*(-1 + z)*z) - (8*Nf*(-215 + 96*z + 109*z^2)*Hpl[{1}, z])/(9*z) + 
         (8*Nf*(-19 + 12*z + 17*z^2)*Hpl[{2}, z])/(3*z) - 
         (48*Nf*(1 + 6*z + z^2)*Hpl[{3}, z])/z - 
         (16*Nf*(1 + z)*Hpl[{-1, 0}, z])/z - (4*Nf*(4 - 3*z + z^2)*
           Hpl[{0, 0}, z])/(3*z) + (4*Nf*(-25 + 23*z^2)*Hpl[{1, 0}, z])/
          (3*z) - (16*Nf*(-25 + 23*z^2)*Hpl[{1, 1}, z])/(3*z) - 
         (8*Nf*(1 + 6*z + z^2)*Hpl[{2, 0}, z])/z + 
         (32*Nf*(1 + 6*z + z^2)*Hpl[{2, 1}, z])/z + 
         (4*Nf*(11 + 72*z + 13*z^2)*Hpl[{0, 0, 0}, z])/z) + 
       CA*CF*((2*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) - 
         ((243 - 6*Pi^2 - 391*z + 6*Pi^2*z + 312*z^2 - 6*Pi^2*z^2 - 114*z^3 + 
            6*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) - 
         (2*(371 + 6*Pi^2 - 483*z + 380*z^2 + 6*Pi^2*z^2)*Hpl[{1}, z])/
          (9*z) + (4*(-1 + 23*z^2)*Hpl[{2}, z])/(3*z) + 
         (4*(-3 + z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) + 
         (8*(1 + z^2)*(3 - 3*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) + (4*(-5 + z)*(1 + z)*Hpl[{-1, 0}, z])/z - 
         (16*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) - 
         ((85 - 121*z - 35*z^2 + 121*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
         (2*(1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/(3*z) - 
         (88*(1 + z^2)*Hpl[{1, 1}, z])/(3*z) + (4*(1 + z^2)*Hpl[{1, 2}, z])/
          z - (12*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (8*(1 + z^2)*Hpl[{-1, -1, 0}, z])/z + (4*(-7 + 5*z)*(1 + z^2)*
           Hpl[{-1, 0, 0}, z])/(z*(1 + z)) + (36*(1 + z^2)*Hpl[{0, 0, 0}, z])/
          (z*(1 + z)) - (8*(1 + z^2)*Hpl[{1, 0, 0}, z])/z - 
         (12*(1 + z^2)*Hpl[{1, 1, 0}, z])/z - (397 + 18*Pi^2 - 792*z - 
           18*Pi^2*z - 729*z^2 - 90*Pi^2*z^2 + 792*z^3 + 18*Pi^2*z^3 + 
           332*z^4 + 72*Pi^2*z^4 + 756*Zeta[3] - 972*z*Zeta[3] + 
           324*z^2*Zeta[3] - 972*z^3*Zeta[3] - 432*z^4*Zeta[3])/
          (27*(-1 + z)*z*(1 + z))) + 
       CF^2*((-4*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) + 
         (2*(180 - 3*Pi^2 - 212*z + 3*Pi^2*z + 74*z^2 - 3*Pi^2*z^2 - 12*z^3 + 
            3*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) + 
         (2*(165 + 4*Pi^2 - 213*z + 48*z^2 + 4*Pi^2*z^2)*Hpl[{1}, z])/(3*z) - 
         (4*(-7 - 6*z + 7*z^2)*Hpl[{2}, z])/z - 
         (4*(-7 + z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) - 
         (16*(1 + z^2)*(3 - 3*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) - (8*(-5 + z)*(1 + z)*Hpl[{-1, 0}, z])/z + 
         (32*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) + 
         (2*(114 - 96*z - 57*z^2 + 73*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) + 
         (4*(-1 + 11*z + 2*z^2)*Hpl[{1, 0}, z])/(3*z) - 
         (16*(-1 + z)*(1 + z)*Hpl[{1, 1}, z])/z - 
         (8*(1 + z^2)*Hpl[{1, 2}, z])/z + (16*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (12*(1 + z^2)*Hpl[{2, 1}, z])/z - (16*(1 + z^2)*Hpl[{-1, -1, 0}, z])/
          z - (8*(-7 + 5*z)*(1 + z^2)*Hpl[{-1, 0, 0}, z])/(z*(1 + z)) - 
         (2*(47 + 11*z + 45*z^2 + 9*z^3)*Hpl[{0, 0, 0}, z])/(z*(1 + z)) + 
         (68*(1 + z^2)*Hpl[{1, 0, 0}, z])/z + (8*(1 + z^2)*Hpl[{1, 1, 0}, z])/
          z + (2*(57 + 5*Pi^2 - 70*z - 14*z^2 - 12*Pi^2*z^2 + 70*z^3 - 
            43*z^4 + 7*Pi^2*z^4 + 132*Zeta[3] - 108*z*Zeta[3] + 
            36*z^2*Zeta[3] - 108*z^3*Zeta[3] - 96*z^4*Zeta[3]))/
          (3*(-1 + z)*z*(1 + z))))


==> anc/NEEC_u_epem.m <==
c["gg"] = as*((4*CA*Lq*(1 - z + z^2)^2)/z^2 + 
       CA*((8*(1 - z + z^2)^2*Hpl[{0}, z])/z^2 - 
         (8*(1 - z + z^2)^2*Hpl[{1}, z])/z^2)) + plusD[-1, 1 - z] + 
     as^2*(Lq^2*(CA^2*((2*(-33 - 42*z - 33*z^2 + 86*z^3 + 11*z^4))/(3*z^2) - 
           (8*(1 + 4*z + 9*z^2 + 4*z^3 + z^4)*Hpl[{0}, z])/z^2) + 
         Nf*((4*CA*(1 - z + z^2)^2)/(3*z^2) + CF*((-10*(-1 + z)*(1 + z))/z + 
             (4*(1 + 3*z + z^2)*Hpl[{0}, z])/z))) + 
       Lq*(Nf*(CA*((-4*(23 - 42*z + 48*z^2 - 42*z^3 + 23*z^4))/(9*z^2) + 
             (8*(-1 + z)*(1 + z)*Hpl[{0}, z])/(3*z) - 
             (16*(1 - z + z^2)^2*Hpl[{1}, z])/(3*z^2)) + 
           CF*((4*(23 - 122*z + 6*Pi^2*z + 81*z^2 + 18*Pi^2*z^2 - 23*z^3 + 
                6*Pi^2*z^3 + 41*z^4))/(9*z^2) - (4*(-4 - 17*z - 15*z^2 + 
                17*z^3 + 4*z^4)*Hpl[{0}, z])/(3*z^2) + 
             (40*(-1 + z)*(1 + z)*Hpl[{1}, z])/z - (16*(1 + 3*z + z^2)*Hpl[
                {2}, z])/z + (24*(1 + 3*z + z^2)*Hpl[{0, 0}, z])/z)) + 
         CA^2*((-2*(-565 + 132*Pi^2 - 481*z + 288*Pi^2*z + 431*z^2 + 
              300*Pi^2*z^2 + 347*z^3 + 144*Pi^2*z^3 + 12*Pi^2*z^4))/
            (9*z*(1 + z)) + (4*(-3 + z)*(22 + 45*z + 51*z^2 + 22*z^3)*
             Hpl[{0}, z])/(3*z^2) - (8*(-33 - 42*z - 33*z^2 + 86*z^3 + 
              11*z^4)*Hpl[{1}, z])/(3*z^2) + 
           (16*(1 + 10*z + 15*z^2 + 10*z^3 + z^4)*Hpl[{2}, z])/z^2 - 
           (16*(-1 + z)*(1 + z + z^2)^2*Hpl[{-1, 0}, z])/(z^2*(1 + z)) - 
           (16*(4 + 15*z + 40*z^2 + 39*z^3 + 14*z^4 + 3*z^5)*Hpl[{0, 0}, z])/
            (z^2*(1 + z)) + (16*(1 - z + z^2)^2*Hpl[{1, 0}, z])/z^2)) + 
       Nf*(CA*(-1/54*(-1124 + 48*Pi^2 + 1948*z - 48*Pi^2*z - 2601*z^2 + 
              144*Pi^2*z^2 + 2425*z^3 - 144*Pi^2*z^3 - 1052*z^4 + 
              48*Pi^2*z^4)/z^2 - ((-92 + 286*z - 311*z^2 + 316*z^3 - 
              276*z^4 + 92*z^5)*Hpl[{0}, z])/(9*(-1 + z)*z^2) + 
           (2*(92 - 171*z + 195*z^2 - 168*z^3 + 92*z^4)*Hpl[{1}, z])/
            (9*z^2) - (16*(-1 + z)*(1 + z)*Hpl[{2}, z])/(3*z) - 
           (2*(-2 + z)*(4 - 5*z + 11*z^2 - 20*z^3 + 8*z^4)*Hpl[{0, 0}, z])/
            (3*(-1 + z)*z^2) - (2*(2 + z - z^2 + 2*z^3)*Hpl[{1, 0}, z])/
            (3*z^2) + (32*(1 - z + z^2)^2*Hpl[{1, 1}, z])/(3*z^2)) + 
         CF*((-4*(281 - 12*Pi^2 + 109*z - 6*Pi^2*z + 474*z^2 - 45*Pi^2*z^2 - 
              896*z^3 + 6*Pi^2*z^3 + 32*z^4 + 12*Pi^2*z^4))/(27*z^2) + 
           (4*(-309 + 12*Pi^2 - 252*z + 36*Pi^2*z - 244*z^2 + 12*Pi^2*z^2 + 
              34*z^3)*Hpl[{0}, z])/(9*z) - (8*(-1 + z)*(-23 + 99*z + 18*z^2 + 
              41*z^3)*Hpl[{1}, z])/(9*z^2) + 
           (8*(-4 - 17*z - 15*z^2 + 17*z^3 + 4*z^4)*Hpl[{2}, z])/(3*z^2) - 
           (48*(1 + 3*z + z^2)*Hpl[{3}, z])/z - 
           (2*(-16 - 5*z - 54*z^2 + 55*z^3 + 32*z^4)*Hpl[{0, 0}, z])/
            (3*z^2) + (20*(-1 + z)*(1 + z)*Hpl[{1, 0}, z])/z - 
           (80*(-1 + z)*(1 + z)*Hpl[{1, 1}, z])/z - 
           (8*(1 + 3*z + z^2)*Hpl[{2, 0}, z])/z + 
           (32*(1 + 3*z + z^2)*Hpl[{2, 1}, z])/z + 
           (4*(11 + 36*z + 13*z^2)*Hpl[{0, 0, 0}, z])/z)) + 
       CA^2*((-4*Pi^2*(-3 + 5*z)*(1 + z + z^2)^2*Hpl[{-1}, z])/
          (3*z^2*(1 + z)) - ((536 - 48*Pi^2 + 3401*z - 432*Pi^2*z + 98*z^2 - 
            240*Pi^2*z^2 - 1129*z^3 + 240*Pi^2*z^3 - 2423*z^4 + 
            432*Pi^2*z^4 - 552*z^5 + 48*Pi^2*z^5)*Hpl[{0}, z])/
          (9*(-1 + z)*z^2) + (2*(12*Pi^2 - 1127*z - 24*Pi^2*z + 165*z^2 + 
            36*Pi^2*z^2 + 694*z^3 - 24*Pi^2*z^3 + 12*Pi^2*z^4)*Hpl[{1}, z])/
          (9*z^2) - (8*(-3 + z)*(22 + 45*z + 51*z^2 + 22*z^3)*Hpl[{2}, z])/
          (3*z^2) + (16*(5 + 33*z + 77*z^2 + 75*z^3 + 31*z^4 + 3*z^5)*
           Hpl[{3}, z])/(z^2*(1 + z)) - (16*(3 - z + z^2 - 3*z^3 - z^4 + 
            z^5 + 2*z^6)*Hpl[{-2, 0}, z])/((-1 + z)*z^2*(1 + z)) + 
         (16*(1 + z)*(11 + z + 11*z^2)*Hpl[{-1, 0}, z])/(3*z^2) + 
         (32*(-1 + z)*(1 + z + z^2)^2*Hpl[{-1, 2}, z])/(z^2*(1 + z)) + 
         (2*(220 + 333*z - 13*z^2 + 93*z^3 - 710*z^4 + 88*z^5)*
           Hpl[{0, 0}, z])/(3*(-1 + z)*z^2) - 
         (2*(-55 - 129*z + z^2 + 117*z^3 + 44*z^4)*Hpl[{1, 0}, z])/(3*z^2) + 
         (16*(-33 - 42*z - 33*z^2 + 86*z^3 + 11*z^4)*Hpl[{1, 1}, z])/
          (3*z^2) - (8*(1 - z + z^2)^2*Hpl[{1, 2}, z])/z^2 + 
         (16*(1 + 4*z + 9*z^2 + 4*z^3 + z^4)*Hpl[{2, 0}, z])/z^2 - 
         (8*(1 + 46*z + 51*z^2 + 46*z^3 + z^4)*Hpl[{2, 1}, z])/z^2 - 
         (16*(1 + z + z^2)^2*Hpl[{-1, -1, 0}, z])/z^2 - 
         (8*(-7 + 5*z)*(1 + z + z^2)^2*Hpl[{-1, 0, 0}, z])/(z^2*(1 + z)) - 
         (8*(20 + 59*z + 162*z^2 + 157*z^3 + 54*z^4 + 11*z^5)*
           Hpl[{0, 0, 0}, z])/(z^2*(1 + z)) + (120*(1 - z + z^2)^2*
           Hpl[{1, 0, 0}, z])/z^2 - (8*(1 - z + z^2)^2*Hpl[{1, 1, 0}, z])/
          z^2 + (-9696 + 528*Pi^2 - 4084*z + 1416*Pi^2*z + 7497*z^2 + 
           984*Pi^2*z^2 + 15935*z^3 + 744*Pi^2*z^3 + 9095*z^4 - 
           1776*Pi^2*z^4 - 11851*z^5 - 2160*Pi^2*z^5 - 6896*z^6 + 
           264*Pi^2*z^6 + 6480*Zeta[3] - 10800*z*Zeta[3] + 
           11664*z^2*Zeta[3] - 3888*z^3*Zeta[3] - 11664*z^4*Zeta[3] + 
           10800*z^5*Zeta[3] - 5184*z^6*Zeta[3])/(54*(-1 + z)*z^2*(1 + z))))
 
c["gq"] = as*((-2*CF*Lq*(-1 + z)*(2 - 2*z + z^2))/z^2 - 
       (2*CF*(-z^2 + z^3 - 4*Hpl[{0}, z] + 8*z*Hpl[{0}, z] - 
          6*z^2*Hpl[{0}, z] + 2*z^3*Hpl[{0}, z] + 4*Hpl[{1}, z] - 
          8*z*Hpl[{1}, z] + 6*z^2*Hpl[{1}, z] - 2*z^3*Hpl[{1}, z]))/z^2) + 
     as^2*(Lq^2*(CF^2*(-1/3*((-1 + z)*(32 - 4*z + 11*z^2))/z^2 - 
           (2*(-2 - 3*z + z^2)*Hpl[{0}, z])/z - (4*(-1 + z)*(2 - 2*z + z^2)*
             Hpl[{1}, z])/z^2) + CA*CF*((2*(-1 + z)*(47 + 60*z + 45*z^2 + 
              4*z^3))/(3*z^2) - (8*(1 + 4*z + 6*z^2 + z^3)*Hpl[{0}, z])/z^2 + 
           (4*(-1 + z)*(2 - 2*z + z^2)*Hpl[{1}, z])/z^2)) + 
       Lq*(CA*CF*((-4*(-92 - 87*z + 66*Pi^2*z + 165*z^2 + 60*Pi^2*z^2 + 
              32*z^3 + 18*Pi^2*z^3 - 18*z^4))/(9*z^2) - 
           (4*(78 + 74*z + 63*z^2 + 5*z^3)*Hpl[{0}, z])/(3*z^2) - 
           (8*(-1 + z)*(47 + 60*z + 45*z^2 + 4*z^3)*Hpl[{1}, z])/(3*z^2) + 
           (8*(2 + 20*z + 21*z^2 + 5*z^3)*Hpl[{2}, z])/z^2 - 
           (8*(-1 + z)*(2 + 2*z + z^2)*Hpl[{-1, 0}, z])/z^2 - 
           (8*(8 + 22*z + 37*z^2 + 5*z^3)*Hpl[{0, 0}, z])/z^2 + 
           (8*(-1 + z)*(2 - 2*z + z^2)*Hpl[{1, 0}, z])/z^2 - 
           (24*(-1 + z)*(2 - 2*z + z^2)*Hpl[{1, 1}, z])/z^2) + 
         CF^2*((-2*(184 - 255*z - 12*Pi^2*z + 21*z^2 - 18*Pi^2*z^2 + 50*z^3 + 
              6*Pi^2*z^3))/(9*z^2) - (2*(-32 + 48*z - 75*z^2 + 11*z^3)*
             Hpl[{0}, z])/(3*z^2) + (4*(-1 + z)*(32 - 4*z + 11*z^2)*
             Hpl[{1}, z])/(3*z^2) + (8*(-2 - 3*z + z^2)*Hpl[{2}, z])/z - 
           (12*(-2 - 3*z + z^2)*Hpl[{0, 0}, z])/z - 
           (16*(-1 + z)*(2 - 2*z + z^2)*Hpl[{1, 0}, z])/z^2 + 
           (24*(-1 + z)*(2 - 2*z + z^2)*Hpl[{1, 1}, z])/z^2)) + 
       CF^2*((38 - 24*Pi^2 - 443*z + 120*Pi^2*z + 405*z^2)/(9*z) - 
         ((736 - 393*z - 48*Pi^2*z + 42*z^2 - 72*Pi^2*z^2 + 315*z^3 + 
            24*Pi^2*z^3)*Hpl[{0}, z])/(9*z^2) - 
         (2*(-1 + z)*(368 + 6*Pi^2 - 151*z - 6*Pi^2*z - 100*z^2 + 3*Pi^2*z^2)*
           Hpl[{1}, z])/(9*z^2) + (4*(-32 + 48*z - 81*z^2 + 17*z^3)*
           Hpl[{2}, z])/(3*z^2) + (8*(-4 + 2*z - 15*z^2 + 5*z^3)*Hpl[{3}, z])/
          z^2 - ((56 - 171*z + 11*z^2)*Hpl[{0, 0}, z])/z - 
         (2*(-1 + z)*(-16 - 4*z + 5*z^2)*Hpl[{1, 0}, z])/(3*z^2) - 
         (4*(-1 + z)*(64 - 8*z + 25*z^2)*Hpl[{1, 1}, z])/(3*z^2) + 
         (20*(-1 + z)*(2 - 2*z + z^2)*Hpl[{1, 2}, z])/z^2 - 
         (4*(-8 + 18*z - 9*z^2 + 3*z^3)*Hpl[{2, 0}, z])/z^2 - 
         (8*(-2 - 9*z^2 + 3*z^3)*Hpl[{2, 1}, z])/z^2 - 
         (2*(-22 - 39*z + 13*z^2)*Hpl[{0, 0, 0}, z])/z - 
         (40*(-1 + z)*(2 - 2*z + z^2)*Hpl[{1, 0, 0}, z])/z^2 + 
         (36*(-1 + z)*(2 - 2*z + z^2)*Hpl[{1, 1, 0}, z])/z^2 - 
         (52*(-1 + z)*(2 - 2*z + z^2)*Hpl[{1, 1, 1}, z])/z^2) + 
       CA*CF*((-2*Pi^2*(-3 + 5*z)*(2 + 2*z + z^2)*Hpl[{-1}, z])/(3*z^2) - 
         (2*(-602 + 24*Pi^2 - 1338*z + 240*Pi^2*z - 927*z^2 + 252*Pi^2*z^2 - 
            625*z^3 + 60*Pi^2*z^3 - 88*z^4)*Hpl[{0}, z])/(9*z^2) - 
         (2*(-1 + z)*(-368 + 6*Pi^2 - 707*z - 6*Pi^2*z - 56*z^2 + 
            3*Pi^2*z^2 + 72*z^3)*Hpl[{1}, z])/(9*z^2) + 
         (4*(156 + 148*z + 129*z^2 + 7*z^3)*Hpl[{2}, z])/(3*z^2) + 
         (8*(14 + 48*z + 71*z^2 + 11*z^3)*Hpl[{3}, z])/z^2 - 
         (8*(-6 + 2*z + z^2 + 2*z^3)*Hpl[{-2, 0}, z])/z^2 + 
         (4*(44 + 48*z + 15*z^2 + 5*z^3)*Hpl[{-1, 0}, z])/(3*z^2) + 
         (16*(-1 + z)*(2 + 2*z + z^2)*Hpl[{-1, 2}, z])/z^2 - 
         (4*(106 + 226*z + 306*z^2 + 137*z^3 + 12*z^4)*Hpl[{0, 0}, z])/
          (3*z^2) - (2*(-1 + z)*(69 + 146*z + 59*z^2 + 8*z^3)*Hpl[{1, 0}, z])/
          (3*z^2) + (4*(-1 + z)*(188 + 240*z + 183*z^2 + 16*z^3)*
           Hpl[{1, 1}, z])/(3*z^2) - (16*(-1 + z)*(2 - 2*z + z^2)*
           Hpl[{1, 2}, z])/z^2 + (16*(-1 + 8*z + 3*z^2 + 2*z^3)*
           Hpl[{2, 0}, z])/z^2 - (12*(2 + 28*z + 27*z^2 + 7*z^3)*
           Hpl[{2, 1}, z])/z^2 - (8*(1 + z)*(2 + 2*z + z^2)*
           Hpl[{-1, -1, 0}, z])/z^2 - (4*(-7 + 5*z)*(2 + 2*z + z^2)*
           Hpl[{-1, 0, 0}, z])/z^2 - (4*(40 + 78*z + 153*z^2 + 17*z^3)*
           Hpl[{0, 0, 0}, z])/z^2 - (20*(-1 + z)*(2 - 2*z + z^2)*
           Hpl[{1, 0, 0}, z])/z^2 - (32*(-1 + z)*(2 - 2*z + z^2)*
           Hpl[{1, 1, 0}, z])/z^2 + (52*(-1 + z)*(2 - 2*z + z^2)*
           Hpl[{1, 1, 1}, z])/z^2 - (2*(-2212 + 120*Pi^2 - 265*z + 
            294*Pi^2*z - 147*z^2 + 450*Pi^2*z^2 + 2320*z^3 + 264*Pi^2*z^3 + 
            304*z^4 + 24*Pi^2*z^4 + 1620*Zeta[3] - 2700*z*Zeta[3] + 
            2106*z^2*Zeta[3] - 918*z^3*Zeta[3]))/(27*z^2)))
 
c["qg"] = as*((-2*Lq*Nf*(-1 + z)*(1 - 2*z + 2*z^2))/z - 
       (4*Nf*(-z + 2*z^2 - z^3 - Hpl[{0}, z] + 3*z*Hpl[{0}, z] - 
          4*z^2*Hpl[{0}, z] + 2*z^3*Hpl[{0}, z] + Hpl[{1}, z] - 
          3*z*Hpl[{1}, z] + 4*z^2*Hpl[{1}, z] - 2*z^3*Hpl[{1}, z]))/z) + 
     as^2*(Lq^2*((-4*Nf^2*(-1 + z)*(1 - 2*z + 2*z^2))/(3*z) + 
         Nf*(CA*((-2*(-1 + z)*(4 + 34*z + 82*z^2 + 25*z^3))/(3*z^2) + 
             (12*(1 + 3*z + 4*z^2)*Hpl[{0}, z])/z - (4*(-1 + z)*(1 - 2*z + 
                2*z^2)*Hpl[{1}, z])/z) + CF*(((-1 + z)*(11 - 4*z + 32*z^2))/
              (3*z) + (2*(-1 + 3*z - 10*z^2 + 4*z^3)*Hpl[{0}, z])/z + 
             (4*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1}, z])/z))) + 
       Nf^2*((2*(-1 + z)*(-56 + 9*Pi^2 + 136*z - 18*Pi^2*z - 136*z^2 + 
            18*Pi^2*z^2))/(27*z) + (4*(-1 + z)*(5 - 8*z + 8*z^2)*Hpl[{0}, z])/
          (3*z) - (4*(-1 + z)*(5 - 8*z + 8*z^2)*Hpl[{1}, z])/(3*z) + 
         (4*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{2}, z])/(3*z) - 
         (4*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{0, 0}, z])/(3*z) + 
         (4*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 0}, z])/(3*z) - 
         (4*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 1}, z])/(3*z)) + 
       Lq*(Nf^2*((40*(-1 + z)*(1 - 2*z + 2*z^2))/(9*z) - 
           (8*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{0}, z])/(3*z) + 
           (8*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1}, z])/(3*z)) + 
         Nf*(CF*((2*(-20 - 93*z + 345*z^2 - 36*Pi^2*z^2 - 232*z^3 + 
                12*Pi^2*z^3))/(9*z) - (2*(17 + 39*z - 24*z^2 + 4*z^3)*Hpl[
                {0}, z])/(3*z) - (8*(-1 + z)*(10 - 11*z + 25*z^2)*Hpl[{1}, 
                z])/(3*z) - 16*(-3 + z)*z*Hpl[{2}, z] + 
             (12*(-1 + 3*z - 10*z^2 + 4*z^3)*Hpl[{0, 0}, z])/z + 
             (8*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 0}, z])/z - 
             (24*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 1}, z])/z) + 
           CA*((4*(6 - 97*z + 18*Pi^2*z - 150*z^2 + 48*Pi^2*z^2 + 151*z^3 + 
                78*Pi^2*z^3 + 90*z^4))/(9*z^2) - (8*(-4 - 26*z - 57*z^2 + 
                7*z^3 + 6*z^4)*Hpl[{0}, z])/(3*z^2) + 
             (4*(-1 + z)*(8 + 79*z + 142*z^2 + 72*z^3)*Hpl[{1}, z])/(3*z^2) - 
             (48*(1 + 3*z + 4*z^2)*Hpl[{2}, z])/z + (8*(-1 + z)*(1 + 2*z + 
                2*z^2)*Hpl[{-1, 0}, z])/z + (8*(9 + 29*z + 34*z^2)*Hpl[
                {0, 0}, z])/z - (16*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 0}, 
                z])/z + (24*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 1}, z])/z))) + 
       Nf*(CF*(((184 - 18*Pi^2 + 459*z + 54*Pi^2*z + 297*z^2 - 216*Pi^2*z^2 + 
              588*z^3 + 84*Pi^2*z^3)*Hpl[{0}, z])/(9*z) + 
           (2*(-1 + z)*(32 + 3*Pi^2 - 388*z - 6*Pi^2*z + 626*z^2 + 
              6*Pi^2*z^2)*Hpl[{1}, z])/(9*z) - 
           (2*(-61 - 9*z - 36*z^2 + 34*z^3)*Hpl[{2}, z])/(3*z) - 
           (4*(-5 + 15*z - 56*z^2 + 22*z^3)*Hpl[{3}, z])/z - 
           ((21 + 303*z - 288*z^2 + 76*z^3)*Hpl[{0, 0}, z])/(3*z) - 
           (4*(-1 + z)*(-2 + 3*z + 3*z^2)*Hpl[{1, 0}, z])/z + 
           (2*(-1 + z)*(107 - 130*z + 242*z^2)*Hpl[{1, 1}, z])/(3*z) - 
           (20*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 2}, z])/z + 
           (8*(-3 + 9*z - 9*z^2 + 5*z^3)*Hpl[{2, 0}, z])/z + 
           (4*(1 - 3*z - 20*z^2 + 6*z^3)*Hpl[{2, 1}, z])/z + 
           (2*(-11 + 33*z - 114*z^2 + 44*z^3)*Hpl[{0, 0, 0}, z])/z - 
           (12*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 0, 0}, z])/z - 
           (20*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 1, 0}, z])/z + 
           (52*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 1, 1}, z])/z - 
           (-695 + 39*Pi^2 + 446*z + 39*Pi^2*z + 277*z^2 - 36*Pi^2*z^2 - 
             28*z^3 + 30*Pi^2*z^3 + 288*Zeta[3] - 864*z*Zeta[3] + 
             1152*z^2*Zeta[3] - 576*z^3*Zeta[3])/(9*z)) + 
         CA*((2*Pi^2*(-3 + 5*z)*(1 + 2*z + 2*z^2)*Hpl[{-1}, z])/(3*z) - 
           (2*(-24 + 569*z - 81*Pi^2*z + 2109*z^2 - 189*Pi^2*z^2 + 1345*z^3 - 
              324*Pi^2*z^3 + 502*z^4 + 18*Pi^2*z^4)*Hpl[{0}, z])/(9*z^2) - 
           (2*(-1 + z)*(-24 + 440*z + 9*Pi^2*z + 782*z^2 - 18*Pi^2*z^2 + 
              542*z^3 + 18*Pi^2*z^3)*Hpl[{1}, z])/(9*z^2) + 
           (2*(-32 - 241*z - 381*z^2 - 28*z^3 + 90*z^4)*Hpl[{2}, z])/
            (3*z^2) + (4*(-41 - 101*z - 156*z^2 + 10*z^3)*Hpl[{3}, z])/z + 
           (8*(-1 - 4*z + 2*z^2 + 4*z^3)*Hpl[{-2, 0}, z])/z - 
           (8*(1 + z)*(4 + 2*z + 19*z^2 + 3*z^3)*Hpl[{-1, 0}, z])/(3*z^2) - 
           (16*(-1 + z)*(1 + 2*z + 2*z^2)*Hpl[{-1, 2}, z])/z - 
           (2*(-32 - 180*z - 570*z^2 - 461*z^3 + 18*z^4)*Hpl[{0, 0}, z])/
            (3*z^2) + (2*(-1 + z)*(8 + 56*z + 167*z^2 + 46*z^3)*
             Hpl[{1, 0}, z])/(3*z^2) - (2*(-1 + z)*(32 + 349*z + 514*z^2 + 
              342*z^3)*Hpl[{1, 1}, z])/(3*z^2) + 
           (24*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 2}, z])/z - 
           (4*(-1 + 39*z - 4*z^2 + 14*z^3)*Hpl[{2, 0}, z])/z - 
           (8*(-13 - 33*z - 52*z^2 + 2*z^3)*Hpl[{2, 1}, z])/z + 
           (8*(1 + z)*(1 + 2*z + 2*z^2)*Hpl[{-1, -1, 0}, z])/z + 
           (4*(-7 + 5*z)*(1 + 2*z + 2*z^2)*Hpl[{-1, 0, 0}, z])/z + 
           (4*(35 + 123*z + 130*z^2)*Hpl[{0, 0, 0}, z])/z - 
           (48*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 0, 0}, z])/z + 
           (24*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 1, 0}, z])/z - 
           (52*(-1 + z)*(1 - 2*z + 2*z^2)*Hpl[{1, 1, 1}, z])/z - 
           (296 - 24*Pi^2 + 5262*z - 327*Pi^2*z + 2418*z^2 - 387*Pi^2*z^2 - 
             5692*z^3 - 744*Pi^2*z^3 - 2284*z^4 + 42*Pi^2*z^4 - 
             1944*z^2*Zeta[3] + 1944*z^3*Zeta[3] - 864*z^4*Zeta[3])/
            (27*z^2))))
 
c["qq"] = as*((2*CF*Lq*(1 + z^2))/z + (2*CF*(1 - 2*z + z^2 + 2*Hpl[{0}, z] + 
          2*z^2*Hpl[{0}, z] - 2*Hpl[{1}, z] - 2*z^2*Hpl[{1}, z]))/z) + 
     plusD[-1, 1 - z] + as^2*(Lq^2*((-11*CA*CF*(1 + z^2))/(3*z) + 
         CF*Nf*((-2*(-4 - 29*z + 27*z^3 + 4*z^4))/(3*z^2) + 
           (12*(1 + z)^2*Hpl[{0}, z])/z) + CF^2*((-2*(-1 + z)*(1 + z))/z - 
           (2*(1 + z^2)*Hpl[{0}, z])/z)) + 
       Lq*(CF*Nf*((-2*(-12 + 211*z - 36*Pi^2*z - 210*z^2 - 72*Pi^2*z^2 - 
              5*z^3 - 36*Pi^2*z^3 + 36*z^4))/(9*z^2) + 
           (4*(8 + 51*z + 54*z^2 + 13*z^3)*Hpl[{0}, z])/(3*z^2) + 
           (8*(-4 - 29*z + 27*z^3 + 4*z^4)*Hpl[{1}, z])/(3*z^2) - 
           (48*(1 + z)^2*Hpl[{2}, z])/z + (72*(1 + z)^2*Hpl[{0, 0}, z])/z) + 
         CA*CF*((-4*(-59 - 8*z + 3*Pi^2*z - 8*z^2 - 59*z^3 + 3*Pi^2*z^3))/
            (9*z*(1 + z)) - (22*(1 + z^2)*Hpl[{0}, z])/(3*z) + 
           (44*(1 + z^2)*Hpl[{1}, z])/(3*z) - (8*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{0, 0}, z])/
            (1 + z)) + CF^2*((8*(-9 - 6*z + Pi^2*z + 9*z^2 + 6*z^3 + 
              Pi^2*z^3))/(3*z*(1 + z)) - 4*(2 + z)*Hpl[{0}, z] + 
           (8*(-1 + z)*(1 + z)*Hpl[{1}, z])/z + (16*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) - (4*(3 + 7*z)*(1 + z^2)*
             Hpl[{0, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{1, 0}, z])/z)) + 
       CF*Nf*((-296 + 24*Pi^2 - 4200*z + 228*Pi^2*z - 1872*z^2 + 
           612*Pi^2*z^2 + 5509*z^3 + 456*Pi^2*z^3 + 944*z^4 + 48*Pi^2*z^4)/
          (27*z^2) - ((48 - 1074*z + 144*Pi^2*z - 750*z^2 + 144*Pi^2*z^2 + 
            121*z^3 - 144*Pi^2*z^3 + 1407*z^4 - 144*Pi^2*z^4 + 224*z^5)*
           Hpl[{0}, z])/(9*(-1 + z)*z^2) + 
         (4*(-12 + 211*z - 210*z^2 - 5*z^3 + 36*z^4)*Hpl[{1}, z])/(9*z^2) - 
         (8*(8 + 51*z + 54*z^2 + 13*z^3)*Hpl[{2}, z])/(3*z^2) - 
         (144*(1 + z)^2*Hpl[{3}, z])/z - (16*(1 + z)*(2 + z + 2*z^2)*
           Hpl[{-1, 0}, z])/(3*z^2) + (8*(8 + 48*z + 126*z^2 + 77*z^3 + 
            6*z^4)*Hpl[{0, 0}, z])/(3*z^2) + (4*(-4 - 29*z + 27*z^3 + 4*z^4)*
           Hpl[{1, 0}, z])/(3*z^2) - (16*(-4 - 29*z + 27*z^3 + 4*z^4)*
           Hpl[{1, 1}, z])/(3*z^2) - (24*(1 + z)^2*Hpl[{2, 0}, z])/z + 
         (96*(1 + z)^2*Hpl[{2, 1}, z])/z + (4*(1 + z)*(35 + 37*z)*
           Hpl[{0, 0, 0}, z])/z) + 
       CA*CF*((-2*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) - 
         ((129 - 6*Pi^2 - 229*z + 6*Pi^2*z + 234*z^2 - 6*Pi^2*z^2 - 84*z^3 + 
            6*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) - 
         (2*(227 + 6*Pi^2 - 195*z + 236*z^2 + 6*Pi^2*z^2)*Hpl[{1}, z])/
          (9*z) + (44*(1 + z^2)*Hpl[{2}, z])/(3*z) - 
         (4*(-1 + 3*z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) - 
         (8*(1 + z^2)*(1 - 5*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) - (4*(-1 + z)*(1 + z)*Hpl[{-1, 0}, z])/z + 
         (16*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) - 
         ((-11 + 23*z + 13*z^2 + 25*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
         (2*(1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/(3*z) - 
         (88*(1 + z^2)*Hpl[{1, 1}, z])/(3*z) + (4*(1 + z^2)*Hpl[{1, 2}, z])/
          z - (12*(1 + z^2)*Hpl[{2, 0}, z])/z - 
         (8*(1 + z^2)*Hpl[{-1, -1, 0}, z])/z - (4*(-7 + 5*z)*(1 + z^2)*
           Hpl[{-1, 0, 0}, z])/(z*(1 + z)) + (36*(1 + z^2)*Hpl[{0, 0, 0}, z])/
          (1 + z) - (8*(1 + z^2)*Hpl[{1, 0, 0}, z])/z - 
         (12*(1 + z^2)*Hpl[{1, 1, 0}, z])/z - (-413 - 36*z + 18*Pi^2*z + 
           135*z^2 - 18*Pi^2*z^2 + 36*z^3 - 18*Pi^2*z^3 + 278*z^4 + 
           18*Pi^2*z^4 + 324*z*Zeta[3] - 972*z^2*Zeta[3] + 324*z^3*Zeta[3] - 
           972*z^4*Zeta[3])/(27*(-1 + z)*z*(1 + z))) + 
       CF^2*((4*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) + 
         (2*(66 - 3*Pi^2 - 50*z + 3*Pi^2*z - 4*z^2 - 3*Pi^2*z^2 + 18*z^3 + 
            3*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) + 
         (2*(69 + 4*Pi^2 - 21*z - 48*z^2 + 4*Pi^2*z^2)*Hpl[{1}, z])/(3*z) + 
         (4*(-1 + 6*z + z^2)*Hpl[{2}, z])/z + (4*(-1 + 7*z)*(1 + z^2)*
           Hpl[{3}, z])/(z*(1 + z)) + (16*(1 + z^2)*(1 - 5*z + 2*z^2)*
           Hpl[{-2, 0}, z])/((-1 + z)*z*(1 + z)) + 
         (8*(-1 + z)*(1 + z)*Hpl[{-1, 0}, z])/z - 
         (32*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) - 
         (2*(-18 - 48*z + 9*z^2 + 23*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) + 
         (4*(-1 + 11*z + 2*z^2)*Hpl[{1, 0}, z])/(3*z) - 
         (16*(-1 + z)*(1 + z)*Hpl[{1, 1}, z])/z - 
         (8*(1 + z^2)*Hpl[{1, 2}, z])/z + (16*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (12*(1 + z^2)*Hpl[{2, 1}, z])/z + (16*(1 + z^2)*Hpl[{-1, -1, 0}, z])/
          z + (8*(-7 + 5*z)*(1 + z^2)*Hpl[{-1, 0, 0}, z])/(z*(1 + z)) - 
         (2*(11 + 47*z + 9*z^2 + 45*z^3)*Hpl[{0, 0, 0}, z])/(z*(1 + z)) + 
         (68*(1 + z^2)*Hpl[{1, 0, 0}, z])/z + (8*(1 + z^2)*Hpl[{1, 1, 0}, z])/
          z + (2*(-33 + 3*Pi^2 + 14*z + 4*Pi^2*z + 82*z^2 - 4*Pi^2*z^2 - 
            14*z^3 - 4*Pi^2*z^3 - 49*z^4 + Pi^2*z^4 + 48*Zeta[3] + 
            36*z*Zeta[3] - 108*z^2*Zeta[3] + 36*z^3*Zeta[3] - 
            156*z^4*Zeta[3]))/(3*(-1 + z)*z*(1 + z))))
c["+"] = as*((2*CF*Lq*(1 + z^2))/z + (2*CF*(1 - 2*z + z^2 + 2*Hpl[{0}, z] + 
          2*z^2*Hpl[{0}, z] - 2*Hpl[{1}, z] - 2*z^2*Hpl[{1}, z]))/z) + 
     plusD[-1, 1 - z] + as^2*(Lq^2*((-11*CA*CF*(1 + z^2))/(3*z) + 
         (2*CF*Nf*(1 + z^2))/(3*z) + CF^2*((-2*(-1 + z)*(1 + z))/z - 
           (2*(1 + z^2)*Hpl[{0}, z])/z)) + 
       Lq*(CF*Nf*((-8*(4 - 3*z + 4*z^2))/(9*z) + (4*(1 + z^2)*Hpl[{0}, z])/
            (3*z) - (8*(1 + z^2)*Hpl[{1}, z])/(3*z)) + 
         CA*CF*((-4*(-59 - 8*z + 3*Pi^2*z - 8*z^2 - 59*z^3 + 3*Pi^2*z^3))/
            (9*z*(1 + z)) - (22*(1 + z^2)*Hpl[{0}, z])/(3*z) + 
           (44*(1 + z^2)*Hpl[{1}, z])/(3*z) - (8*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{0, 0}, z])/
            (1 + z)) + CF^2*((8*(-9 - 6*z + Pi^2*z + 9*z^2 + 6*z^3 + 
              Pi^2*z^3))/(3*z*(1 + z)) - 4*(2 + z)*Hpl[{0}, z] + 
           (8*(-1 + z)*(1 + z)*Hpl[{1}, z])/z + (16*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) - (4*(3 + 7*z)*(1 + z^2)*
             Hpl[{0, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{1, 0}, z])/z)) + 
       CF*Nf*(-1/27*(-38 - 72*z + 25*z^2)/z - ((-18 + 30*z - 29*z^2 + 9*z^3)*
           Hpl[{0}, z])/(3*(-1 + z)*z) + (16*(4 - 3*z + 4*z^2)*Hpl[{1}, z])/
          (9*z) - (8*(1 + z^2)*Hpl[{2}, z])/(3*z) + 
         (2*(1 + z^2)*Hpl[{0, 0}, z])/(3*z) - (4*(1 + z^2)*Hpl[{1, 0}, z])/
          (3*z) + (16*(1 + z^2)*Hpl[{1, 1}, z])/(3*z)) + 
       CA*CF*((-2*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) - 
         ((129 - 6*Pi^2 - 229*z + 6*Pi^2*z + 234*z^2 - 6*Pi^2*z^2 - 84*z^3 + 
            6*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) - 
         (2*(227 + 6*Pi^2 - 195*z + 236*z^2 + 6*Pi^2*z^2)*Hpl[{1}, z])/
          (9*z) + (44*(1 + z^2)*Hpl[{2}, z])/(3*z) - 
         (4*(-1 + 3*z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) - 
         (8*(1 + z^2)*(1 - 5*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) - (4*(-1 + z)*(1 + z)*Hpl[{-1, 0}, z])/z + 
         (16*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) - 
         ((-11 + 23*z + 13*z^2 + 25*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
         (2*(1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/(3*z) - 
         (88*(1 + z^2)*Hpl[{1, 1}, z])/(3*z) + (4*(1 + z^2)*Hpl[{1, 2}, z])/
          z - (12*(1 + z^2)*Hpl[{2, 0}, z])/z - 
         (8*(1 + z^2)*Hpl[{-1, -1, 0}, z])/z - (4*(-7 + 5*z)*(1 + z^2)*
           Hpl[{-1, 0, 0}, z])/(z*(1 + z)) + (36*(1 + z^2)*Hpl[{0, 0, 0}, z])/
          (1 + z) - (8*(1 + z^2)*Hpl[{1, 0, 0}, z])/z - 
         (12*(1 + z^2)*Hpl[{1, 1, 0}, z])/z - (-413 - 36*z + 18*Pi^2*z + 
           135*z^2 - 18*Pi^2*z^2 + 36*z^3 - 18*Pi^2*z^3 + 278*z^4 + 
           18*Pi^2*z^4 + 324*z*Zeta[3] - 972*z^2*Zeta[3] + 324*z^3*Zeta[3] - 
           972*z^4*Zeta[3])/(27*(-1 + z)*z*(1 + z))) + 
       CF^2*((4*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) + 
         (2*(66 - 3*Pi^2 - 50*z + 3*Pi^2*z - 4*z^2 - 3*Pi^2*z^2 + 18*z^3 + 
            3*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) + 
         (2*(69 + 4*Pi^2 - 21*z - 48*z^2 + 4*Pi^2*z^2)*Hpl[{1}, z])/(3*z) + 
         (4*(-1 + 6*z + z^2)*Hpl[{2}, z])/z + (4*(-1 + 7*z)*(1 + z^2)*
           Hpl[{3}, z])/(z*(1 + z)) + (16*(1 + z^2)*(1 - 5*z + 2*z^2)*
           Hpl[{-2, 0}, z])/((-1 + z)*z*(1 + z)) + 
         (8*(-1 + z)*(1 + z)*Hpl[{-1, 0}, z])/z - 
         (32*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) - 
         (2*(-18 - 48*z + 9*z^2 + 23*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) + 
         (4*(-1 + 11*z + 2*z^2)*Hpl[{1, 0}, z])/(3*z) - 
         (16*(-1 + z)*(1 + z)*Hpl[{1, 1}, z])/z - 
         (8*(1 + z^2)*Hpl[{1, 2}, z])/z + (16*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (12*(1 + z^2)*Hpl[{2, 1}, z])/z + (16*(1 + z^2)*Hpl[{-1, -1, 0}, z])/
          z + (8*(-7 + 5*z)*(1 + z^2)*Hpl[{-1, 0, 0}, z])/(z*(1 + z)) - 
         (2*(11 + 47*z + 9*z^2 + 45*z^3)*Hpl[{0, 0, 0}, z])/(z*(1 + z)) + 
         (68*(1 + z^2)*Hpl[{1, 0, 0}, z])/z + (8*(1 + z^2)*Hpl[{1, 1, 0}, z])/
          z + (2*(-33 + 3*Pi^2 + 14*z + 4*Pi^2*z + 82*z^2 - 4*Pi^2*z^2 - 
            14*z^3 - 4*Pi^2*z^3 - 49*z^4 + Pi^2*z^4 + 48*Zeta[3] + 
            36*z*Zeta[3] - 108*z^2*Zeta[3] + 36*z^3*Zeta[3] - 
            156*z^4*Zeta[3]))/(3*(-1 + z)*z*(1 + z))))
c["-"] = as*((2*CF*Lq*(1 + z^2))/z + (2*CF*(1 - 2*z + z^2 + 2*Hpl[{0}, z] + 
          2*z^2*Hpl[{0}, z] - 2*Hpl[{1}, z] - 2*z^2*Hpl[{1}, z]))/z) + 
     plusD[-1, 1 - z] + as^2*(Lq^2*((-11*CA*CF*(1 + z^2))/(3*z) + 
         (2*CF*Nf*(1 + z^2))/(3*z) + CF^2*((-2*(-1 + z)*(1 + z))/z - 
           (2*(1 + z^2)*Hpl[{0}, z])/z)) + 
       Lq*(CF*Nf*((-8*(4 - 3*z + 4*z^2))/(9*z) + (4*(1 + z^2)*Hpl[{0}, z])/
            (3*z) - (8*(1 + z^2)*Hpl[{1}, z])/(3*z)) + 
         CA*CF*((4*(95 - 3*Pi^2 - 28*z - 28*z^2 - 3*Pi^2*z^2 + 95*z^3))/
            (9*z*(1 + z)) - (2*(-1 + 23*z^2)*Hpl[{0}, z])/(3*z) + 
           (44*(1 + z^2)*Hpl[{1}, z])/(3*z) + (8*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{0, 0}, z])/
            (z*(1 + z))) + CF^2*((-8*(21 - Pi^2 - 6*z - 21*z^2 - Pi^2*z^2 + 
              6*z^3))/(3*z*(1 + z)) + (4*(-4 - 2*z + 3*z^2)*Hpl[{0}, z])/z + 
           (8*(-1 + z)*(1 + z)*Hpl[{1}, z])/z - (16*(-1 + z)*(1 + z^2)*
             Hpl[{-1, 0}, z])/(z*(1 + z)) - (4*(7 + 3*z)*(1 + z^2)*
             Hpl[{0, 0}, z])/(z*(1 + z)) + (8*(1 + z^2)*Hpl[{1, 0}, z])/z)) + 
       CF*Nf*(-1/27*(-38 - 72*z + 25*z^2)/z - ((-18 + 30*z - 29*z^2 + 9*z^3)*
           Hpl[{0}, z])/(3*(-1 + z)*z) + (16*(4 - 3*z + 4*z^2)*Hpl[{1}, z])/
          (9*z) - (8*(1 + z^2)*Hpl[{2}, z])/(3*z) + 
         (2*(1 + z^2)*Hpl[{0, 0}, z])/(3*z) - (4*(1 + z^2)*Hpl[{1, 0}, z])/
          (3*z) + (16*(1 + z^2)*Hpl[{1, 1}, z])/(3*z)) + 
       CA*CF*((2*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) - 
         ((243 - 6*Pi^2 - 391*z + 6*Pi^2*z + 312*z^2 - 6*Pi^2*z^2 - 114*z^3 + 
            6*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) - 
         (2*(371 + 6*Pi^2 - 483*z + 380*z^2 + 6*Pi^2*z^2)*Hpl[{1}, z])/
          (9*z) + (4*(-1 + 23*z^2)*Hpl[{2}, z])/(3*z) + 
         (4*(-3 + z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) + 
         (8*(1 + z^2)*(3 - 3*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) + (4*(-5 + z)*(1 + z)*Hpl[{-1, 0}, z])/z - 
         (16*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) - 
         ((85 - 121*z - 35*z^2 + 121*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) - 
         (2*(1 + z)*(-1 + 2*z)*Hpl[{1, 0}, z])/(3*z) - 
         (88*(1 + z^2)*Hpl[{1, 1}, z])/(3*z) + (4*(1 + z^2)*Hpl[{1, 2}, z])/
          z - (12*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (8*(1 + z^2)*Hpl[{-1, -1, 0}, z])/z + (4*(-7 + 5*z)*(1 + z^2)*
           Hpl[{-1, 0, 0}, z])/(z*(1 + z)) + (36*(1 + z^2)*Hpl[{0, 0, 0}, z])/
          (z*(1 + z)) - (8*(1 + z^2)*Hpl[{1, 0, 0}, z])/z - 
         (12*(1 + z^2)*Hpl[{1, 1, 0}, z])/z - (397 + 18*Pi^2 - 792*z - 
           18*Pi^2*z - 729*z^2 - 90*Pi^2*z^2 + 792*z^3 + 18*Pi^2*z^3 + 
           332*z^4 + 72*Pi^2*z^4 + 756*Zeta[3] - 972*z*Zeta[3] + 
           324*z^2*Zeta[3] - 972*z^3*Zeta[3] - 432*z^4*Zeta[3])/
          (27*(-1 + z)*z*(1 + z))) + 
       CF^2*((-4*Pi^2*(-3 + 5*z)*(1 + z^2)*Hpl[{-1}, z])/(3*z*(1 + z)) + 
         (2*(180 - 3*Pi^2 - 212*z + 3*Pi^2*z + 74*z^2 - 3*Pi^2*z^2 - 12*z^3 + 
            3*Pi^2*z^3)*Hpl[{0}, z])/(3*(-1 + z)*z) + 
         (2*(165 + 4*Pi^2 - 213*z + 48*z^2 + 4*Pi^2*z^2)*Hpl[{1}, z])/(3*z) - 
         (4*(-7 - 6*z + 7*z^2)*Hpl[{2}, z])/z - 
         (4*(-7 + z)*(1 + z^2)*Hpl[{3}, z])/(z*(1 + z)) - 
         (16*(1 + z^2)*(3 - 3*z + 2*z^2)*Hpl[{-2, 0}, z])/
          ((-1 + z)*z*(1 + z)) - (8*(-5 + z)*(1 + z)*Hpl[{-1, 0}, z])/z + 
         (32*(-1 + z)*(1 + z^2)*Hpl[{-1, 2}, z])/(z*(1 + z)) + 
         (2*(114 - 96*z - 57*z^2 + 73*z^3)*Hpl[{0, 0}, z])/(3*(-1 + z)*z) + 
         (4*(-1 + 11*z + 2*z^2)*Hpl[{1, 0}, z])/(3*z) - 
         (16*(-1 + z)*(1 + z)*Hpl[{1, 1}, z])/z - 
         (8*(1 + z^2)*Hpl[{1, 2}, z])/z + (16*(1 + z^2)*Hpl[{2, 0}, z])/z + 
         (12*(1 + z^2)*Hpl[{2, 1}, z])/z - (16*(1 + z^2)*Hpl[{-1, -1, 0}, z])/
          z - (8*(-7 + 5*z)*(1 + z^2)*Hpl[{-1, 0, 0}, z])/(z*(1 + z)) - 
         (2*(47 + 11*z + 45*z^2 + 9*z^3)*Hpl[{0, 0, 0}, z])/(z*(1 + z)) + 
         (68*(1 + z^2)*Hpl[{1, 0, 0}, z])/z + (8*(1 + z^2)*Hpl[{1, 1, 0}, z])/
          z + (2*(57 + 5*Pi^2 - 70*z - 14*z^2 - 12*Pi^2*z^2 + 70*z^3 - 
            43*z^4 + 7*Pi^2*z^4 + 132*Zeta[3] - 108*z*Zeta[3] + 
            36*z^2*Zeta[3] - 108*z^3*Zeta[3] - 96*z^4*Zeta[3]))/
          (3*(-1 + z)*z*(1 + z))))


==> anc/NEEC_u_epem_mellin.m <==
cMellin["-"] = 1 + as*((4*CF*Lq*NN)/((-1 + NN)*(1 + NN)) + 
       CF*((-8*(1 + 2*NN - 2*NN^2 + NN^3))/((-1 + NN)^2*NN*(1 + NN)^2) - 
         (8*NN*HSum[{1}, NN])/((-1 + NN)*(1 + NN)))) + 
     as^2*(Lq^2*((8*CF^2*NN^2)/((-1 + NN)^2*(1 + NN)^2) - 
         (22*CA*CF*NN)/(3*(-1 + NN)*(1 + NN)) + (4*CF*Nf*NN)/
          (3*(-1 + NN)*(1 + NN))) + 
       CF*Nf*((72 - 228*NN - 924*NN^2 + 1771*NN^3 - 354*NN^4 - 476*NN^5 + 
           198*NN^6 + 85*NN^7)/(27*(-1 + NN)^3*NN^2*(1 + NN)^3) + 
         (4*(-1 - 2*NN + NN^2)*Pi^2)/(9*(-1 + NN)*(1 + NN)) + 
         (16*(9 - 11*NN + 3*NN^2 + 5*NN^3)*HSum[{1}, NN])/
          (9*(-1 + NN)^2*(1 + NN)^2) - (8*(-1 - NN + NN^2)*HSum[{2}, NN])/
          (3*(-1 + NN)*(1 + NN)) + (32*NN*HSum[{1, 1}, NN])/
          (3*(-1 + NN)*(1 + NN))) + 
       CF^2*((-2*(108 - 168*NN - 432*NN^2 + 417*NN^3 - 460*NN^4 - 60*NN^5 - 
            2769*NN^6 + 1263*NN^7 - 18*NN^8 - 138*NN^9 - 29*NN^10 + 
            30*NN^11))/(3*(-1 + NN)^4*NN^4*(1 + NN)^4) + 
         (2*(2 + 6*(-1)^NN + 4*NN + 2*(-1)^NN*NN - NN^2 - 8*(-1)^NN*NN^2 - 
            4*NN^3 + 22*(-1)^NN*NN^3 - 22*NN^4 + 2*(-1)^NN*NN^4 + 5*NN^6)*
           Pi^2)/(3*(-1 + NN)^2*NN^2*(1 + NN)^2) + ((17 + 59*(-1)^NN)*Pi^4)/
          45 + 144*(-1)^NN*HSum[{-4}, NN] + (16*(-1)^NN*(-6 + 6*NN + 7*NN^2)*
           HSum[{-3}, NN])/((-1 + NN)*NN*(1 + NN)) + 
         ((16*(-1)^NN*(3 + NN - 4*NN^2 + 11*NN^3 + NN^4))/((-1 + NN)^2*NN^2*
             (1 + NN)^2) + (8*Pi^2)/3)*HSum[{-2}, NN] + 
         ((-4*(17 + 6*NN - 41*NN^2 - 57*NN^3 + 12*NN^4 + 15*NN^5))/
            (3*(-1 + NN)^2*NN*(1 + NN)^2) - (8*(1 + 4*(-1)^NN)*Pi^2)/3)*
          HSum[{2}, NN] + (68*(-1 + 6*NN + NN^2)*HSum[{3}, NN])/
          (3*(-1 + NN)*(1 + NN)) + 64*(-1)^NN*HSum[{-3, 1}, NN] + 
         32*HSum[{-2, -2}, NN] + (64*(-1)^NN*(-1 + NN + NN^2)*
           HSum[{-2, 1}, NN])/((-1 + NN)*NN*(1 + NN)) - 
         192*(-1)^NN*HSum[{1, -3}, NN] - (32*(-1)^NN*NN*HSum[{1, -2}, NN])/
          ((-1 + NN)*(1 + NN)) + (8*(-7 + NN^2)*HSum[{1, 1}, NN])/
          ((-1 + NN)^2*(1 + NN)^2) - (16*NN*HSum[{1, 2}, NN])/
          ((-1 + NN)*(1 + NN)) - 128*(-1)^NN*HSum[{2, -2}, NN] + 
         (16*NN*HSum[{2, 1}, NN])/((-1 + NN)*(1 + NN)) - 
         128*(-1)^NN*HSum[{1, -2, 1}, NN] - 
         (4*(84*(-1)^NN - 17*NN - 84*(-1)^NN*NN + 138*NN^2 - 
            90*(-1)^NN*NN^2 + 17*NN^3)*Zeta[3])/(3*(-1 + NN)*NN*(1 + NN)) + 
         HSum[{1}, NN]*((2*(16 - 8*NN - 11*NN^2 + 33*NN^3 + 80*NN^4 - 
              28*NN^5 + 19*NN^6 + 11*NN^7))/((-1 + NN)^3*NN^3*(1 + NN)^3) - 
           (8*(-1 + (-1)^NN)*NN*Pi^2)/(3*(-1 + NN)*(1 + NN)) - 
           224*(-1)^NN*Zeta[3])) + 
       Lq*(CF*Nf*((-8*(9 - 11*NN + 3*NN^2 + 5*NN^3))/(9*(-1 + NN)^2*
             (1 + NN)^2) - (16*NN*HSum[{1}, NN])/(3*(-1 + NN)*(1 + NN))) + 
         CF^2*((-4*(4 - 4*NN - 2*NN^2 + 15*NN^3 + 50*NN^4 - 22*NN^5 + 
              12*NN^6 + 3*NN^7))/((-1 + NN)^3*NN^3*(1 + NN)^3) - 
           (8*((-1)^(1 + NN) + (-1)^NN*NN - NN^2 + (-1)^NN*NN^2)*Pi^2)/
            (3*(-1 + NN)*NN*(1 + NN)) - 32*(-1)^NN*HSum[{-3}, NN] - 
           (32*(-1)^NN*(-1 + NN + NN^2)*HSum[{-2}, NN])/((-1 + NN)*NN*
             (1 + NN)) + (-16/((-1 + NN)*(1 + NN)) + (16*(-1)^NN*Pi^2)/3)*
            HSum[{1}, NN] - (16*NN*HSum[{2}, NN])/((-1 + NN)*(1 + NN)) + 
           64*(-1)^NN*HSum[{1, -2}, NN] - 16*(-1)^NN*Zeta[3]) + 
         CA*CF*((4*(18 - 18*NN + 18*NN^2 - 63*NN^3 + 223*NN^4 + 48*NN^5 - 
              182*NN^6 + 33*NN^7 + 67*NN^8))/(9*(-1 + NN)^3*NN^3*
             (1 + NN)^3) + (4*((-1)^(1 + NN) + (-1)^NN*NN - NN^2 + 
              (-1)^NN*NN^2)*Pi^2)/(3*(-1 + NN)*NN*(1 + NN)) + 
           16*(-1)^NN*HSum[{-3}, NN] + (16*(-1)^NN*(-1 + NN + NN^2)*
             HSum[{-2}, NN])/((-1 + NN)*NN*(1 + NN)) + 
           ((88*NN)/(3*(-1 + NN)*(1 + NN)) - (8*(-1)^NN*Pi^2)/3)*
            HSum[{1}, NN] - 32*(-1)^NN*HSum[{1, -2}, NN] + 
           8*(-1)^NN*Zeta[3])) + 
       CA*CF*(-1/27*(-972 + 1296*NN + 2034*NN^2 - 3300*NN^3 + 14748*NN^4 - 
            9949*NN^5 + 6576*NN^6 + 9069*NN^7 - 1128*NN^8 - 4755*NN^9 + 
            1206*NN^10 + 727*NN^11)/((-1 + NN)^4*NN^4*(1 + NN)^4) - 
         ((6 + 18*(-1)^NN + 6*(-1)^NN*NN - 17*NN^2 - 24*(-1)^NN*NN^2 + 
            44*NN^3 + 66*(-1)^NN*NN^3 - 86*NN^4 + 6*(-1)^NN*NN^4 - 44*NN^5 + 
            25*NN^6)*Pi^2)/(9*(-1 + NN)^2*NN^2*(1 + NN)^2) + 
         ((-17 - 59*(-1)^NN)*Pi^4)/90 - 72*(-1)^NN*HSum[{-4}, NN] - 
         (8*(-1)^NN*(-6 + 6*NN + 7*NN^2)*HSum[{-3}, NN])/
          ((-1 + NN)*NN*(1 + NN)) + 
         ((-8*(-1)^NN*(3 + NN - 4*NN^2 + 11*NN^3 + NN^4))/((-1 + NN)^2*NN^2*
             (1 + NN)^2) - (4*Pi^2)/3)*HSum[{-2}, NN] + 
         ((2*(19 + 9*NN - 66*NN^2 - 23*NN^3 + 25*NN^4))/(3*(-1 + NN)^2*NN*
             (1 + NN)) + (4*(1 + 4*(-1)^NN)*Pi^2)/3)*HSum[{2}, NN] - 
         (2*(-25 + 24*NN + 25*NN^2)*HSum[{3}, NN])/(3*(-1 + NN)*(1 + NN)) - 
         32*(-1)^NN*HSum[{-3, 1}, NN] - 16*HSum[{-2, -2}, NN] - 
         (32*(-1)^NN*(-1 + NN + NN^2)*HSum[{-2, 1}, NN])/
          ((-1 + NN)*NN*(1 + NN)) + 96*(-1)^NN*HSum[{1, -3}, NN] + 
         (16*(-1)^NN*NN*HSum[{1, -2}, NN])/((-1 + NN)*(1 + NN)) - 
         (176*NN*HSum[{1, 1}, NN])/(3*(-1 + NN)*(1 + NN)) + 
         (24*NN*HSum[{1, 2}, NN])/((-1 + NN)*(1 + NN)) + 
         64*(-1)^NN*HSum[{2, -2}, NN] - (8*NN*HSum[{2, 1}, NN])/
          ((-1 + NN)*(1 + NN)) + 64*(-1)^NN*HSum[{1, -2, 1}, NN] + 
         (2*(84*(-1)^NN - 25*NN - 84*(-1)^NN*NN + 138*NN^2 - 
            90*(-1)^NN*NN^2 + 25*NN^3)*Zeta[3])/(3*(-1 + NN)*NN*(1 + NN)) + 
         HSum[{1}, NN]*((-2*(72 - 90*NN + 45*NN^2 - 243*NN^3 + 892*NN^4 + 
              138*NN^5 - 773*NN^6 + 123*NN^7 + 268*NN^8))/(9*(-1 + NN)^3*NN^3*
             (1 + NN)^3) + (4*(-1 + (-1)^NN)*NN*Pi^2)/(3*(-1 + NN)*
             (1 + NN)) + 112*(-1)^NN*Zeta[3])))
 
cMellin["+"] = 1 + as*((4*CF*Lq*NN)/((-1 + NN)*(1 + NN)) + 
       CF*((-8*(1 + 2*NN - 2*NN^2 + NN^3))/((-1 + NN)^2*NN*(1 + NN)^2) - 
         (8*NN*HSum[{1}, NN])/((-1 + NN)*(1 + NN)))) + 
     as^2*(Lq^2*((8*CF^2*NN^2)/((-1 + NN)^2*(1 + NN)^2) - 
         (22*CA*CF*NN)/(3*(-1 + NN)*(1 + NN)) + (4*CF*Nf*NN)/
          (3*(-1 + NN)*(1 + NN))) + 
       CF*Nf*((72 - 228*NN - 924*NN^2 + 1771*NN^3 - 354*NN^4 - 476*NN^5 + 
           198*NN^6 + 85*NN^7)/(27*(-1 + NN)^3*NN^2*(1 + NN)^3) + 
         (4*(-1 - 2*NN + NN^2)*Pi^2)/(9*(-1 + NN)*(1 + NN)) + 
         (16*(9 - 11*NN + 3*NN^2 + 5*NN^3)*HSum[{1}, NN])/
          (9*(-1 + NN)^2*(1 + NN)^2) - (8*(-1 - NN + NN^2)*HSum[{2}, NN])/
          (3*(-1 + NN)*(1 + NN)) + (32*NN*HSum[{1, 1}, NN])/
          (3*(-1 + NN)*(1 + NN))) + 
       CA*CF*(-1/27*(-972 + 648*NN + 4338*NN^2 - 2208*NN^3 - 11274*NN^4 + 
            11521*NN^5 + 1590*NN^6 - 3920*NN^7 + 1206*NN^8 + 727*NN^9)/
           ((-1 + NN)^3*NN^4*(1 + NN)^3) - 
         ((6 - 30*(-1)^NN + 6*(-1)^NN*NN - 17*NN^2 + 72*(-1)^NN*NN^2 + 
            44*NN^3 - 54*(-1)^NN*NN^3 - 86*NN^4 - 18*(-1)^NN*NN^4 - 44*NN^5 + 
            25*NN^6)*Pi^2)/(9*(-1 + NN)^2*NN^2*(1 + NN)^2) + 
         ((-17 + 59*(-1)^NN)*Pi^4)/90 + 72*(-1)^NN*HSum[{-4}, NN] + 
         (8*(-1)^NN*(-6 + 6*NN + 7*NN^2)*HSum[{-3}, NN])/
          ((-1 + NN)*NN*(1 + NN)) + 
         ((8*(-1)^NN*(5 - NN - 12*NN^2 + 9*NN^3 + 3*NN^4))/((-1 + NN)^2*NN^2*
             (1 + NN)^2) - (4*Pi^2)/3)*HSum[{-2}, NN] + 
         ((2*(19 + 9*NN - 66*NN^2 - 23*NN^3 + 25*NN^4))/(3*(-1 + NN)^2*NN*
             (1 + NN)) - (4*(-1 + 4*(-1)^NN)*Pi^2)/3)*HSum[{2}, NN] - 
         (2*(-25 + 24*NN + 25*NN^2)*HSum[{3}, NN])/(3*(-1 + NN)*(1 + NN)) + 
         32*(-1)^NN*HSum[{-3, 1}, NN] - 16*HSum[{-2, -2}, NN] + 
         (32*(-1)^NN*(-1 + NN + NN^2)*HSum[{-2, 1}, NN])/
          ((-1 + NN)*NN*(1 + NN)) - 96*(-1)^NN*HSum[{1, -3}, NN] - 
         (16*(-1)^NN*NN*HSum[{1, -2}, NN])/((-1 + NN)*(1 + NN)) - 
         (176*NN*HSum[{1, 1}, NN])/(3*(-1 + NN)*(1 + NN)) + 
         (24*NN*HSum[{1, 2}, NN])/((-1 + NN)*(1 + NN)) - 
         64*(-1)^NN*HSum[{2, -2}, NN] - (8*NN*HSum[{2, 1}, NN])/
          ((-1 + NN)*(1 + NN)) - 64*(-1)^NN*HSum[{1, -2, 1}, NN] + 
         (2*(-84*(-1)^NN - 25*NN + 84*(-1)^NN*NN + 138*NN^2 + 
            90*(-1)^NN*NN^2 + 25*NN^3)*Zeta[3])/(3*(-1 + NN)*NN*(1 + NN)) + 
         HSum[{1}, NN]*((-2*(-72 + 126*NN + 207*NN^2 - 738*NN^3 + 766*NN^4 - 
              484*NN^5 - 145*NN^6 + 268*NN^7))/(9*(-1 + NN)^3*NN^3*
             (1 + NN)^2) - (4*(1 + (-1)^NN)*NN*Pi^2)/(3*(-1 + NN)*(1 + NN)) - 
           112*(-1)^NN*Zeta[3])) + 
       Lq*(CF*Nf*((-8*(9 - 11*NN + 3*NN^2 + 5*NN^3))/(9*(-1 + NN)^2*
             (1 + NN)^2) - (16*NN*HSum[{1}, NN])/(3*(-1 + NN)*(1 + NN))) + 
         CA*CF*((4*(18 - 18*NN - 72*NN^2 + 117*NN^3 - 79*NN^4 + 33*NN^5 + 
              67*NN^6))/(9*(-1 + NN)^2*NN^3*(1 + NN)^2) - 
           (4*((-1)^(1 + NN) + (-1)^NN*NN + NN^2 + (-1)^NN*NN^2)*Pi^2)/
            (3*(-1 + NN)*NN*(1 + NN)) - 16*(-1)^NN*HSum[{-3}, NN] - 
           (16*(-1)^NN*(-1 + NN + NN^2)*HSum[{-2}, NN])/((-1 + NN)*NN*
             (1 + NN)) + ((88*NN)/(3*(-1 + NN)*(1 + NN)) + (8*(-1)^NN*Pi^2)/
              3)*HSum[{1}, NN] + 32*(-1)^NN*HSum[{1, -2}, NN] - 
           8*(-1)^NN*Zeta[3]) + CF^2*((-4*(-4 + 4*NN + 14*NN^2 - NN^3 + 
              2*NN^4 - 14*NN^5 + 20*NN^6 + 3*NN^7))/((-1 + NN)^3*NN^3*
             (1 + NN)^3) + (8*((-1)^(1 + NN) + (-1)^NN*NN + NN^2 + 
              (-1)^NN*NN^2)*Pi^2)/(3*(-1 + NN)*NN*(1 + NN)) + 
           32*(-1)^NN*HSum[{-3}, NN] + (32*(-1)^NN*(-1 + NN + NN^2)*
             HSum[{-2}, NN])/((-1 + NN)*NN*(1 + NN)) + 
           (-16/((-1 + NN)*(1 + NN)) - (16*(-1)^NN*Pi^2)/3)*HSum[{1}, NN] - 
           (16*NN*HSum[{2}, NN])/((-1 + NN)*(1 + NN)) - 
           64*(-1)^NN*HSum[{1, -2}, NN] + 16*(-1)^NN*Zeta[3])) + 
       CF^2*((-2*(-108 + 48*NN + 384*NN^2 - 267*NN^3 - 556*NN^4 + 360*NN^5 - 
            609*NN^6 + 555*NN^7 - 186*NN^8 - 150*NN^9 - 29*NN^10 + 30*NN^11))/
          (3*(-1 + NN)^4*NN^4*(1 + NN)^4) + 
         (2*(2 - 10*(-1)^NN + 4*NN + 2*(-1)^NN*NN - NN^2 + 24*(-1)^NN*NN^2 - 
            4*NN^3 - 18*(-1)^NN*NN^3 - 22*NN^4 - 6*(-1)^NN*NN^4 + 5*NN^6)*
           Pi^2)/(3*(-1 + NN)^2*NN^2*(1 + NN)^2) + ((17 - 59*(-1)^NN)*Pi^4)/
          45 - 144*(-1)^NN*HSum[{-4}, NN] - (16*(-1)^NN*(-6 + 6*NN + 7*NN^2)*
           HSum[{-3}, NN])/((-1 + NN)*NN*(1 + NN)) + 
         ((-16*(-1)^NN*(5 - NN - 12*NN^2 + 9*NN^3 + 3*NN^4))/
            ((-1 + NN)^2*NN^2*(1 + NN)^2) + (8*Pi^2)/3)*HSum[{-2}, NN] + 
         ((-4*(17 + 6*NN - 41*NN^2 - 57*NN^3 + 12*NN^4 + 15*NN^5))/
            (3*(-1 + NN)^2*NN*(1 + NN)^2) + (8*(-1 + 4*(-1)^NN)*Pi^2)/3)*
          HSum[{2}, NN] + (68*(-1 + 6*NN + NN^2)*HSum[{3}, NN])/
          (3*(-1 + NN)*(1 + NN)) - 64*(-1)^NN*HSum[{-3, 1}, NN] + 
         32*HSum[{-2, -2}, NN] - (64*(-1)^NN*(-1 + NN + NN^2)*
           HSum[{-2, 1}, NN])/((-1 + NN)*NN*(1 + NN)) + 
         192*(-1)^NN*HSum[{1, -3}, NN] + (32*(-1)^NN*NN*HSum[{1, -2}, NN])/
          ((-1 + NN)*(1 + NN)) + (8*(-7 + NN^2)*HSum[{1, 1}, NN])/
          ((-1 + NN)^2*(1 + NN)^2) - (16*NN*HSum[{1, 2}, NN])/
          ((-1 + NN)*(1 + NN)) + 128*(-1)^NN*HSum[{2, -2}, NN] + 
         (16*NN*HSum[{2, 1}, NN])/((-1 + NN)*(1 + NN)) + 
         128*(-1)^NN*HSum[{1, -2, 1}, NN] - 
         (4*(-84*(-1)^NN - 17*NN + 84*(-1)^NN*NN + 138*NN^2 + 
            90*(-1)^NN*NN^2 + 17*NN^3)*Zeta[3])/(3*(-1 + NN)*NN*(1 + NN)) + 
         HSum[{1}, NN]*((2*(-16 + 24*NN + 53*NN^2 - 31*NN^3 - 112*NN^4 + 
              4*NN^5 + 51*NN^6 + 11*NN^7))/((-1 + NN)^3*NN^3*(1 + NN)^3) + 
           (8*(1 + (-1)^NN)*NN*Pi^2)/(3*(-1 + NN)*(1 + NN)) + 
           224*(-1)^NN*Zeta[3])))
 
cMellin["gg"] = 1 + as*((4*CA*Lq*(12 - NN^2 + NN^4))/((-2 + NN)*(-1 + NN)*NN*
         (1 + NN)*(2 + NN)) + 
       CA*((-8*(48 - 24*NN - 232*NN^2 + 66*NN^3 + 69*NN^4 + 6*NN^6 - 6*NN^7 + 
            NN^8))/((-2 + NN)^2*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)^2) - 
         (8*(12 - NN^2 + NN^4)*HSum[{1}, NN])/((-2 + NN)*(-1 + NN)*NN*
           (1 + NN)*(2 + NN)))) + 
     as^2*(Lq^2*((-4*CF*Nf*(3 + NN^2))/((-1 + NN)^2*NN^2*(1 + NN)^2) + 
         (4*CA*Nf*(12 - NN^2 + NN^4))/(3*(-2 + NN)*(-1 + NN)*NN*(1 + NN)*
           (2 + NN)) - (2*CA^2*(12 - NN^2 + NN^4)*(-144 + 44*NN + 12*NN^2 - 
            55*NN^3 - 12*NN^4 + 11*NN^5))/(3*(-2 + NN)^2*(-1 + NN)^2*NN^2*
           (1 + NN)^2*(2 + NN)^2)) + 
       CF*Nf*((-4*(-2304 + 576*NN + 13184*NN^2 - 3248*NN^3 - 32640*NN^4 + 
            17868*NN^5 + 5448*NN^6 - 11257*NN^7 + 9945*NN^8 + 610*NN^9 - 
            3810*NN^10 + 720*NN^11 + 237*NN^12 - 86*NN^13 + 4*NN^14 + NN^15))/
          ((-2 + NN)^3*(-1 + NN)^4*NN^4*(1 + NN)^4*(2 + NN)^3) + 
         (8*(3 + NN^2)*Pi^2)/(3*(-1 + NN)^2*NN^2*(1 + NN)^2) + 
         (8*(288 - 80*NN - 1088*NN^2 + 408*NN^3 + 10*NN^4 - 185*NN^5 + 
            245*NN^6 - 6*NN^7 - 32*NN^8 + 7*NN^9 + NN^10)*HSum[{1}, NN])/
          ((-2 + NN)^2*(-1 + NN)^3*NN^3*(1 + NN)^3*(2 + NN)^2) - 
         (8*(3 + NN^2)*HSum[{2}, NN])/((-1 + NN)^2*NN^2*(1 + NN)^2) - 
         (32*(3 + NN^2)*HSum[{1, 1}, NN])/((-1 + NN)^2*NN^2*(1 + NN)^2)) + 
       CA*Nf*((-48384 + 49536*NN + 292224*NN^2 - 469152*NN^3 - 480800*NN^4 + 
           609144*NN^5 + 272632*NN^6 - 186774*NN^7 - 117533*NN^8 - 
           5553*NN^9 + 42302*NN^10 + 2604*NN^11 - 7501*NN^12 + 195*NN^13 + 
           404*NN^14)/(54*(-2 + NN)^3*(-1 + NN)^3*NN^3*(1 + NN)^3*
           (2 + NN)^3) - ((192 + 20*NN - 16*NN^2 - 25*NN^3 + 16*NN^4 + 
            5*NN^5)*Pi^2)/(18*(-2 + NN)*(-1 + NN)*NN*(1 + NN)*(2 + NN)) + 
         (2*(-984 + 828*NN + 1154*NN^2 + 229*NN^3 - 247*NN^4 - 233*NN^5 + 
            77*NN^6 + 40*NN^7)*HSum[{1}, NN])/(9*(-2 + NN)*(-1 + NN)^2*NN*
           (1 + NN)^2*(2 + NN)^2) + ((-4 + 12*NN - 15*NN^2 - 2*NN^3 + 5*NN^4)*
           HSum[{2}, NN])/(3*(-2 + NN)*(-1 + NN)*NN*(1 + NN)) - 
         (4*HSum[{3}, NN])/3 + (32*(12 - NN^2 + NN^4)*HSum[{1, 1}, NN])/
          (3*(-2 + NN)*(-1 + NN)*NN*(1 + NN)*(2 + NN)) + (4*Zeta[3])/3) + 
       Lq*(CF*Nf*((-4*(288 - 80*NN - 1088*NN^2 + 408*NN^3 + 10*NN^4 - 
              185*NN^5 + 245*NN^6 - 6*NN^7 - 32*NN^8 + 7*NN^9 + NN^10))/
            ((-2 + NN)^2*(-1 + NN)^3*NN^3*(1 + NN)^3*(2 + NN)^2) + 
           (16*(3 + NN^2)*HSum[{1}, NN])/((-1 + NN)^2*NN^2*(1 + NN)^2)) + 
         CA*Nf*((-8*(-120 + 108*NN + 142*NN^2 + 23*NN^3 - 32*NN^4 - 28*NN^5 + 
              10*NN^6 + 5*NN^7))/(9*(-2 + NN)*(-1 + NN)^2*NN*(1 + NN)^2*
             (2 + NN)^2) - (16*(12 - NN^2 + NN^4)*HSum[{1}, NN])/
            (3*(-2 + NN)*(-1 + NN)*NN*(1 + NN)*(2 + NN))) + 
         CA^2*((4*(-66816 + 25344*NN + 298560*NN^2 - 91968*NN^3 - 
              149872*NN^4 + 47328*NN^5 + 53684*NN^6 - 12096*NN^7 - 
              22174*NN^8 - 408*NN^9 + 4279*NN^10 + 696*NN^11 - 1088*NN^12 + 
              67*NN^14))/(9*(-2 + NN)^3*(-1 + NN)^3*NN^3*(1 + NN)^3*
             (2 + NN)^3) + (4*(12 + 4*(-1)^NN - 4*(-1)^NN*NN - NN^2 - 
              5*(-1)^NN*NN^2 + 4*(-1)^NN*NN^3 + NN^4 + (-1)^NN*NN^4)*Pi^2)/
            (3*(-2 + NN)*(-1 + NN)*NN*(1 + NN)*(2 + NN)) + 
           16*(-1)^NN*HSum[{-3}, NN] + (16*(-1)^NN*(-4 + 4*NN + NN^2)*
             HSum[{-2}, NN])/((-2 + NN)*NN*(2 + NN)) + 
           ((8*(-1440 + 528*NN - 768*NN^2 - 704*NN^3 + 18*NN^4 + 231*NN^5 + 
                36*NN^6 - 66*NN^7 - 6*NN^8 + 11*NN^9))/(3*(-2 + NN)^2*
               (-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)^2) - (8*(-1)^NN*Pi^2)/3)*
            HSum[{1}, NN] - (16*(12 - NN^2 + NN^4)*HSum[{2}, NN])/
            ((-2 + NN)*(-1 + NN)*NN*(1 + NN)*(2 + NN)) - 
           32*(-1)^NN*HSum[{1, -2}, NN] + 8*(-1)^NN*Zeta[3])) + 
       CA^2*(-1/54*(-13602816 + 7630848*NN + 79395840*NN^2 - 38888448*NN^3 - 
            222606720*NN^4 + 92349376*NN^5 + 150701280*NN^6 - 37420624*NN^7 - 
            51797736*NN^8 - 3736236*NN^9 + 15301278*NN^10 + 5265493*NN^11 - 
            2513289*NN^12 - 2270767*NN^13 - 223857*NN^14 + 647055*NN^15 - 
            4851*NN^16 - 64841*NN^17 + 1239*NN^18 + 2768*NN^19)/
           ((-2 + NN)^4*(-1 + NN)^4*NN^4*(1 + NN)^4*(2 + NN)^4) + 
         ((-13056 - 1536*(-1)^NN + 3648*NN + 960*(-1)^NN*NN - 1264*NN^2 + 
            1056*(-1)^NN*NN^2 - 3952*NN^3 - 144*(-1)^NN*NN^3 - 1904*NN^4 - 
            1608*(-1)^NN*NN^4 + 1656*NN^5 + 504*(-1)^NN*NN^5 + 951*NN^6 + 
            360*(-1)^NN*NN^6 - 576*NN^7 - 456*(-1)^NN*NN^7 - 302*NN^8 + 
            88*NN^9 + 23*NN^10)*Pi^2)/(18*(-2 + NN)^2*(-1 + NN)^2*NN^2*
           (1 + NN)^2*(2 + NN)^2) + ((17 - 59*(-1)^NN)*Pi^4)/90 - 
         72*(-1)^NN*HSum[{-4}, NN] - (8*(-1)^NN*(36 - 24*NN - 31*NN^2 + 
            24*NN^3 + 7*NN^4)*HSum[{-3}, NN])/((-2 + NN)*(-1 + NN)*NN*
           (1 + NN)*(2 + NN)) + ((-16*(-1)^NN*(64 - 40*NN - 44*NN^2 + 
              6*NN^3 + 67*NN^4 - 21*NN^5 - 15*NN^6 + 19*NN^7))/
            ((-2 + NN)^2*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)^2) + 
           (4*Pi^2)/3)*HSum[{-2}, NN] + 
         (-1/3*(-6912 + 544*NN + 3008*NN^2 - 1976*NN^3 - 2588*NN^4 + 
              708*NN^5 + 675*NN^6 - 184*NN^7 - 254*NN^8 + 44*NN^9 + 23*NN^10)/
             ((-2 + NN)^2*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)^2) + 
           (4*(-1 + 4*(-1)^NN)*Pi^2)/3)*HSum[{2}, NN] + 
         (2*(2160 + 44*NN - 180*NN^2 - 55*NN^3 + 180*NN^4 + 11*NN^5)*
           HSum[{3}, NN])/(3*(-2 + NN)*(-1 + NN)*NN*(1 + NN)*(2 + NN)) - 
         32*(-1)^NN*HSum[{-3, 1}, NN] + 16*HSum[{-2, -2}, NN] - 
         (32*(-1)^NN*(-4 + 4*NN + NN^2)*HSum[{-2, 1}, NN])/
          ((-2 + NN)*NN*(2 + NN)) + 96*(-1)^NN*HSum[{1, -3}, NN] + 
         (16*(-1)^NN*(12 - NN^2 + NN^4)*HSum[{1, -2}, NN])/
          ((-2 + NN)*(-1 + NN)*NN*(1 + NN)*(2 + NN)) - 
         (8*(-2448 + 1056*NN - 3120*NN^2 - 1408*NN^3 + 513*NN^4 + 462*NN^5 + 
            90*NN^6 - 132*NN^7 - 3*NN^8 + 22*NN^9)*HSum[{1, 1}, NN])/
          (3*(-2 + NN)^2*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)^2) + 
         (8*(12 - NN^2 + NN^4)*HSum[{1, 2}, NN])/((-2 + NN)*(-1 + NN)*NN*
           (1 + NN)*(2 + NN)) + 64*(-1)^NN*HSum[{2, -2}, NN] + 
         (8*(12 - NN^2 + NN^4)*HSum[{2, 1}, NN])/((-2 + NN)*(-1 + NN)*NN*
           (1 + NN)*(2 + NN)) + 64*(-1)^NN*HSum[{1, -2, 1}, NN] - 
         (2*(1656 + 408*(-1)^NN + 44*NN - 336*(-1)^NN*NN - 138*NN^2 - 
            426*(-1)^NN*NN^2 - 55*NN^3 + 336*(-1)^NN*NN^3 + 138*NN^4 + 
            90*(-1)^NN*NN^4 + 11*NN^5)*Zeta[3])/(3*(-2 + NN)*(-1 + NN)*NN*
           (1 + NN)*(2 + NN)) + HSum[{1}, NN]*
          ((-2*(-225792 + 91008*NN + 1038912*NN^2 - 331392*NN^3 - 
              106672*NN^4 + 58536*NN^5 - 70084*NN^6 + 14988*NN^7 - 
              46795*NN^8 - 5091*NN^9 + 20830*NN^10 + 882*NN^11 - 4139*NN^12 - 
              3*NN^13 + 268*NN^14))/(9*(-2 + NN)^3*(-1 + NN)^3*NN^3*
             (1 + NN)^3*(2 + NN)^3) + (4*(1 + (-1)^NN)*(12 - NN^2 + NN^4)*
             Pi^2)/(3*(-2 + NN)*(-1 + NN)*NN*(1 + NN)*(2 + NN)) + 
           112*(-1)^NN*Zeta[3])))
 
cMellin["gq"] = as*((2*CF*Lq*(6 + NN + NN^2))/((-2 + NN)*(-1 + NN)*NN*
         (1 + NN)) + CF*((2*(-24 + 52*NN + 90*NN^2 - 99*NN^3 + 19*NN^4 - 
            9*NN^5 + 3*NN^6))/((-2 + NN)^2*(-1 + NN)^2*NN^2*(1 + NN)^2) - 
         (4*(6 + NN + NN^2)*HSum[{1}, NN])/((-2 + NN)*(-1 + NN)*NN*
           (1 + NN)))) + 
     as^2*(Lq^2*(CA*CF*((-4*(-96 + 4*NN + 4*NN^2 + 5*NN^3 - 8*NN^4 - 4*NN^5 - 
              2*NN^6 + NN^7))/((-2 + NN)^2*(-1 + NN)^2*NN^2*(1 + NN)^2*
             (2 + NN)) - (4*(6 + NN + NN^2)*HSum[{1}, NN])/
            ((-2 + NN)*(-1 + NN)*NN*(1 + NN))) + 
         CF^2*((12 + 8*NN + 11*NN^2 - 13*NN^3 - 3*NN^4 + NN^5)/
            ((-2 + NN)*(-1 + NN)^2*NN^2*(1 + NN)^2) + 
           (4*(6 + NN + NN^2)*HSum[{1}, NN])/((-2 + NN)*(-1 + NN)*NN*
             (1 + NN)))) + 
       Lq*(CF^2*((2*(-72 + 76*NN + 118*NN^2 - 215*NN^3 + 415*NN^4 - 
              199*NN^5 - 40*NN^6 + 23*NN^7 - 13*NN^8 + 3*NN^9))/
            ((-2 + NN)^2*(-1 + NN)^3*NN^3*(1 + NN)^3) + 
           (4*(-12 - 20*NN - 27*NN^2 + 35*NN^3 + 7*NN^4 + NN^5)*
             HSum[{1}, NN])/((-2 + NN)*(-1 + NN)^2*NN^2*(1 + NN)^2) - 
           (16*(6 + NN + NN^2)*HSum[{2}, NN])/((-2 + NN)*(-1 + NN)*NN*
             (1 + NN)) - (24*(6 + NN + NN^2)*HSum[{1, 1}, NN])/
            ((-2 + NN)*(-1 + NN)*NN*(1 + NN))) + 
         CA*CF*((-4*(2368 - 1728*NN - 9520*NN^2 + 4080*NN^3 + 2508*NN^4 - 
              932*NN^5 - 369*NN^6 + 245*NN^7 + 171*NN^8 + 2*NN^9 + 17*NN^10 - 
              11*NN^11 + NN^12))/((-2 + NN)^3*(-1 + NN)^3*NN^3*(1 + NN)^3*
             (2 + NN)^2) + (2*(6 - 2*(-1)^NN + NN + (-1)^NN*NN + NN^2 + 
              (-1)^(1 + NN)*NN^2 + 2*(-1)^NN*NN^3)*Pi^2)/(3*(-2 + NN)*
             (-1 + NN)*NN*(1 + NN)) + (8*(-1)^NN*(2 + NN + 2*NN^2)*
             HSum[{-2}, NN])/((-2 + NN)*NN*(1 + NN)) + 
           (8*(-168 - 28*NN - 114*NN^2 + 61*NN^3 + 22*NN^4 - 10*NN^5 - 
              4*NN^6 + NN^7)*HSum[{1}, NN])/((-2 + NN)^2*(-1 + NN)^2*NN^2*
             (1 + NN)^2*(2 + NN)) + (8*(6 + NN + NN^2)*HSum[{2}, NN])/
            ((-2 + NN)*(-1 + NN)*NN*(1 + NN)) + (24*(6 + NN + NN^2)*
             HSum[{1, 1}, NN])/((-2 + NN)*(-1 + NN)*NN*(1 + NN)))) + 
       CF^2*((624 - 1344*NN - 1112*NN^2 + 4512*NN^3 - 2133*NN^4 - 6944*NN^5 + 
           18955*NN^6 - 14844*NN^7 + 554*NN^8 + 3527*NN^9 - 1333*NN^10 + 
           314*NN^11 - 83*NN^12 + 11*NN^13)/((-2 + NN)^3*(-1 + NN)^4*NN^4*
           (1 + NN)^4) - (2*(-72 + 52*NN + 126*NN^2 - 41*NN^3 + 3*NN^4 - 
            23*NN^5 + 3*NN^6)*Pi^2)/(3*(-2 + NN)^2*(-1 + NN)^2*NN^2*
           (1 + NN)^2) + ((-2*(480 - 912*NN - 568*NN^2 + 2704*NN^3 - 
              1580*NN^4 - 803*NN^5 + 1029*NN^6 - 446*NN^7 + 230*NN^8 - 
              79*NN^9 + 9*NN^10))/((-2 + NN)^3*(-1 + NN)^3*NN^3*(1 + NN)^3) - 
           (8*(6 + NN + NN^2)*Pi^2)/(3*(-2 + NN)*(-1 + NN)*NN*(1 + NN)))*
          HSum[{1}, NN] - (2*(-72 + 300*NN + 434*NN^2 - 625*NN^3 + 121*NN^4 - 
            35*NN^5 + 21*NN^6)*HSum[{2}, NN])/((-2 + NN)^2*(-1 + NN)^2*NN^2*
           (1 + NN)^2) + (40*(6 + NN + NN^2)*HSum[{3}, NN])/
          ((-2 + NN)*(-1 + NN)*NN*(1 + NN)) - 
         (4*(-72 - 112*NN - 120*NN^2 + 65*NN^3 + 21*NN^4 + 2*NN^5)*
           HSum[{1, 1}, NN])/((-2 + NN)^2*(-1 + NN)*NN^2*(1 + NN)^2) + 
         (36*(6 + NN + NN^2)*HSum[{1, 2}, NN])/((-2 + NN)*(-1 + NN)*NN*
           (1 + NN)) + (20*(6 + NN + NN^2)*HSum[{2, 1}, NN])/
          ((-2 + NN)*(-1 + NN)*NN*(1 + NN)) + 
         (52*(6 + NN + NN^2)*HSum[{1, 1, 1}, NN])/((-2 + NN)*(-1 + NN)*NN*
           (1 + NN)) - (40*(6 + NN + NN^2)*Zeta[3])/((-2 + NN)*(-1 + NN)*NN*
           (1 + NN))) + CA*CF*((2*(39168 - 50304*NN - 202880*NN^2 + 
            254304*NN^3 + 507200*NN^4 - 466808*NN^5 - 190584*NN^6 + 
            187074*NN^7 + 16355*NN^8 - 29742*NN^9 - 3456*NN^10 + 5961*NN^11 + 
            1197*NN^12 - 138*NN^13 + 174*NN^14 - 141*NN^15 + 10*NN^16 + 
            2*NN^17))/((-2 + NN)^4*(-1 + NN)^4*NN^4*(1 + NN)^4*(2 + NN)^3) + 
         ((-944 + 16*(-1)^NN + 80*NN - 16*(-1)^NN*NN + 616*NN^2 - 
            152*(-1)^NN*NN^2 + 100*NN^3 + 132*(-1)^NN*NN^3 - 177*NN^4 + 
            19*(-1)^NN*NN^4 - 81*NN^5 - 23*(-1)^NN*NN^5 - 35*NN^6 - 
            17*(-1)^NN*NN^6 + 9*NN^7 - 9*(-1)^NN*NN^7 + 2*(-1)^NN*NN^8)*Pi^2)/
          (3*(-2 + NN)^2*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)) - 
         (4*(-1)^NN*(-2 + 3*NN)*(3 + NN + 4*NN^2)*HSum[{-3}, NN])/
          ((-2 + NN)*(-1 + NN)*NN*(1 + NN)) + 
         (4*(-1)^NN*(8 - 12*NN - 70*NN^2 + 101*NN^3 - 41*NN^4 + 9*NN^5 - 
            13*NN^6 + 2*NN^7)*HSum[{-2}, NN])/((-2 + NN)^2*(-1 + NN)^2*NN^2*
           (1 + NN)^2) + ((2*(9088 - 6784*NN - 37024*NN^2 + 15296*NN^3 + 
              6192*NN^4 - 1748*NN^5 + 572*NN^6 + 47*NN^7 + 383*NN^8 + 
              158*NN^9 + 46*NN^10 - 57*NN^11 + 7*NN^12))/((-2 + NN)^3*
             (-1 + NN)^3*NN^3*(1 + NN)^3*(2 + NN)^2) + 
           (2*(5 + (-1)^NN)*(6 + NN + NN^2)*Pi^2)/(3*(-2 + NN)*(-1 + NN)*NN*
             (1 + NN)))*HSum[{1}, NN] + (4*(96 + 260*NN + 516*NN^2 - 
            389*NN^3 - 133*NN^4 + 24*NN^5 + NN^6 + 9*NN^7)*HSum[{2}, NN])/
          ((-2 + NN)^2*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)) + 
         (20*(6 + NN + NN^2)*HSum[{3}, NN])/((-2 + NN)*(-1 + NN)*NN*
           (1 + NN)) - (16*(-1)^NN*(2 + NN + 2*NN^2)*HSum[{-2, 1}, NN])/
          ((-2 + NN)*NN*(1 + NN)) + (8*(-1)^NN*(6 + NN + NN^2)*
           HSum[{1, -2}, NN])/((-2 + NN)*(-1 + NN)*NN*(1 + NN)) - 
         (4*(-648 - 140*NN - 590*NN^2 + 289*NN^3 + 141*NN^4 - 45*NN^5 - 
            19*NN^6 + 4*NN^7)*HSum[{1, 1}, NN])/((-2 + NN)^2*(-1 + NN)^2*NN^2*
           (1 + NN)^2*(2 + NN)) - (32*(6 + NN + NN^2)*HSum[{1, 2}, NN])/
          ((-2 + NN)*(-1 + NN)*NN*(1 + NN)) - 
         (16*(6 + NN + NN^2)*HSum[{2, 1}, NN])/((-2 + NN)*(-1 + NN)*NN*
           (1 + NN)) - (52*(6 + NN + NN^2)*HSum[{1, 1, 1}, NN])/
          ((-2 + NN)*(-1 + NN)*NN*(1 + NN)) - 
         (2*(18 - 22*(-1)^NN + 3*NN + 15*(-1)^NN*NN + 3*NN^2 - 
            13*(-1)^NN*NN^2 + 28*(-1)^NN*NN^3)*Zeta[3])/((-2 + NN)*(-1 + NN)*
           NN*(1 + NN))))
 
cMellin["qg"] = as*((2*Lq*Nf*(6 - NN + NN^2))/((-1 + NN)*NN*(1 + NN)*
         (2 + NN)) + Nf*((4*(12 + 12*NN - 59*NN^2 - 13*NN^3 + 12*NN^4 - 
            NN^5 + NN^6))/((-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)^2) - 
         (4*(6 - NN + NN^2)*HSum[{1}, NN])/((-1 + NN)*NN*(1 + NN)*
           (2 + NN)))) + 
     as^2*(Lq^2*((4*Nf^2*(6 - NN + NN^2))/(3*(-1 + NN)*NN*(1 + NN)*
           (2 + NN)) + CF*Nf*(-((12 + 4*NN - 31*NN^2 - 9*NN^3 - NN^4 + NN^5)/
             ((-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN))) - 
           (4*(6 - NN + NN^2)*HSum[{1}, NN])/((-1 + NN)*NN*(1 + NN)*
             (2 + NN))) + CA*Nf*((-2*(-432 + 216*NN - 176*NN^2 - 286*NN^3 + 
              13*NN^4 + 29*NN^5 - 17*NN^6 + 5*NN^7))/(3*(-2 + NN)*(-1 + NN)^2*
             NN^2*(1 + NN)^2*(2 + NN)^2) + (4*(6 - NN + NN^2)*HSum[{1}, NN])/
            ((-1 + NN)*NN*(1 + NN)*(2 + NN)))) + 
       Nf^2*((-4*(-216 - 1188*NN - 1218*NN^2 + 6037*NN^3 + 2988*NN^4 - 
            5222*NN^5 - 3088*NN^6 - 8*NN^7 - 31*NN^8 - 15*NN^9 + 17*NN^10))/
          (27*(-1 + NN)^3*NN^3*(1 + NN)^3*(2 + NN)^3) - 
         (8*(6 - NN + NN^2)*Pi^2)/(9*(-1 + NN)*NN*(1 + NN)*(2 + NN)) + 
         (4*(-12 - 60*NN + 33*NN^2 + 50*NN^3 + 9*NN^4 + 12*NN^5 + 4*NN^6)*
           HSum[{1}, NN])/(3*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)^2) + 
         (4*(6 - NN + NN^2)*HSum[{2}, NN])/(3*(-1 + NN)*NN*(1 + NN)*
           (2 + NN)) + (4*(6 - NN + NN^2)*HSum[{1, 1}, NN])/
          (3*(-1 + NN)*NN*(1 + NN)*(2 + NN))) + 
       Lq*(Nf^2*((-8*(-36 - 84*NN + 151*NN^2 + 76*NN^3 - 15*NN^4 + 14*NN^5 + 
              2*NN^6))/(9*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)^2) - 
           (8*(6 - NN + NN^2)*HSum[{1}, NN])/(3*(-1 + NN)*NN*(1 + NN)*
             (2 + NN))) + CA*Nf*((4*(-16704 + 3168*NN + 80256*NN^2 - 
              27328*NN^3 - 21332*NN^4 + 24934*NN^5 + 710*NN^6 - 9411*NN^7 - 
              195*NN^8 + 1474*NN^9 - 658*NN^10 + 35*NN^11 + 43*NN^12))/
            (9*(-2 + NN)^2*(-1 + NN)^3*NN^3*(1 + NN)^3*(2 + NN)^3) + 
           (2*(6 + 2*(-1)^NN - NN + (-1)^NN*NN + NN^2 + (-1)^NN*NN^2 + 
              2*(-1)^NN*NN^3)*Pi^2)/(3*(-1 + NN)*NN*(1 + NN)*(2 + NN)) + 
           (8*(-1)^NN*(2 - NN + 2*NN^2)*HSum[{-2}, NN])/((-1 + NN)*NN*
             (2 + NN)) + (4*(-864 + 216*NN - 116*NN^2 - 550*NN^3 - 59*NN^4 + 
              113*NN^5 - 41*NN^6 + 5*NN^7)*HSum[{1}, NN])/
            (3*(-2 + NN)*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)^2) - 
           (16*(6 - NN + NN^2)*HSum[{2}, NN])/((-1 + NN)*NN*(1 + NN)*
             (2 + NN)) - (24*(6 - NN + NN^2)*HSum[{1, 1}, NN])/
            ((-1 + NN)*NN*(1 + NN)*(2 + NN))) + 
         CF*Nf*((-2*(72 + 140*NN - 102*NN^2 - 247*NN^3 + 321*NN^4 + 
              219*NN^5 - 12*NN^6 + 15*NN^7 + 17*NN^8 + 9*NN^9))/
            ((-1 + NN)^3*NN^3*(1 + NN)^3*(2 + NN)^2) + 
           (8*(16 - 6*NN - 5*NN^2 + 6*NN^3 + NN^4)*HSum[{1}, NN])/
            ((-1 + NN)*NN*(1 + NN)^2*(2 + NN)^2) + 
           (8*(6 - NN + NN^2)*HSum[{2}, NN])/((-1 + NN)*NN*(1 + NN)*
             (2 + NN)) + (24*(6 - NN + NN^2)*HSum[{1, 1}, NN])/
            ((-1 + NN)*NN*(1 + NN)*(2 + NN)))) + 
       CF*Nf*(-((528 + 1504*NN - 592*NN^2 - 5908*NN^3 - 5245*NN^4 + 
            5903*NN^5 + 1784*NN^6 - 4522*NN^7 - 2063*NN^8 - 549*NN^9 - 
            226*NN^10 - 68*NN^11 - 58*NN^12 + 8*NN^13)/((-1 + NN)^4*NN^4*
            (1 + NN)^4*(2 + NN)^3)) + (2*(12 + 4*NN - 31*NN^2 - 9*NN^3 - 
            NN^4 + NN^5)*Pi^2)/(3*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)) + 
         ((2*(240 + 464*NN - 408*NN^2 - 16*NN^3 + 1415*NN^4 + 541*NN^5 - 
              231*NN^6 - 2*NN^7 + 77*NN^8 + 61*NN^9 + 19*NN^10))/
            ((-1 + NN)^3*NN^3*(1 + NN)^3*(2 + NN)^3) + 
           (8*(6 - NN + NN^2)*Pi^2)/(3*(-1 + NN)*NN*(1 + NN)*(2 + NN)))*
          HSum[{1}, NN] + (4*(72 + 32*NN - 324*NN^2 - 57*NN^3 + 63*NN^4 - 
            7*NN^5 + 5*NN^6)*HSum[{2}, NN])/((-1 + NN)^2*NN^2*(1 + NN)^2*
           (2 + NN)^2) + (12*(6 - NN + NN^2)*HSum[{3}, NN])/
          ((-1 + NN)*NN*(1 + NN)*(2 + NN)) - 
         (2*(-24 - 236*NN + 246*NN^2 + 81*NN^3 - 73*NN^4 + 63*NN^5 + 15*NN^6)*
           HSum[{1, 1}, NN])/((-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)^2) - 
         (20*(6 - NN + NN^2)*HSum[{1, 2}, NN])/((-1 + NN)*NN*(1 + NN)*
           (2 + NN)) - (20*(6 - NN + NN^2)*HSum[{2, 1}, NN])/
          ((-1 + NN)*NN*(1 + NN)*(2 + NN)) - (52*(6 - NN + NN^2)*
           HSum[{1, 1, 1}, NN])/((-1 + NN)*NN*(1 + NN)*(2 + NN)) + 
         (40*(6 - NN + NN^2)*Zeta[3])/((-1 + NN)*NN*(1 + NN)*(2 + NN))) + 
       CA*Nf*((2*(850176 - 266112*NN - 5313600*NN^2 + 1203168*NN^3 + 
            16559120*NN^4 - 5177816*NN^5 - 10205004*NN^6 + 3243162*NN^7 + 
            2905338*NN^8 - 870021*NN^9 - 911308*NN^10 + 309391*NN^11 + 
            201144*NN^12 - 88581*NN^13 + 9816*NN^14 + 1959*NN^15 - 
            1618*NN^16 + 226*NN^17))/(27*(-2 + NN)^3*(-1 + NN)^4*NN^4*
           (1 + NN)^4*(2 + NN)^4) - (2*(816 + 96*(-1)^NN - 504*NN - 
            96*(-1)^NN*NN + 700*NN^2 - 72*(-1)^NN*NN^2 + 572*NN^3 - 
            126*(-1)^NN*NN^3 - 173*NN^4 + 39*(-1)^NN*NN^4 - 40*NN^5 + 
            42*(-1)^NN*NN^5 + 43*NN^6 - 9*(-1)^NN*NN^6 - 10*NN^7 + 
            18*(-1)^NN*NN^7)*Pi^2)/(9*(-2 + NN)*(-1 + NN)^2*NN^2*(1 + NN)^2*
           (2 + NN)^2) - (4*(-1)^NN*(18 + 5*NN + 7*NN^2 + 12*NN^3)*
           HSum[{-3}, NN])/((-1 + NN)*NN*(1 + NN)*(2 + NN)) - 
         (8*(-1)^NN*(32 - 32*NN - 24*NN^2 - 42*NN^3 + 13*NN^4 + 14*NN^5 - 
            3*NN^6 + 6*NN^7)*HSum[{-2}, NN])/((-2 + NN)*(-1 + NN)^2*NN^2*
           (1 + NN)^2*(2 + NN)^2) + 
         ((-2*(-19392 + 2880*NN + 93840*NN^2 - 27984*NN^3 + 7372*NN^4 + 
              13876*NN^5 - 16121*NN^6 - 2493*NN^7 + 1071*NN^8 + 594*NN^9 - 
              523*NN^10 - 49*NN^11 + 65*NN^12))/(3*(-2 + NN)^2*(-1 + NN)^3*
             NN^3*(1 + NN)^3*(2 + NN)^3) + (2*(-3 + (-1)^NN)*(6 - NN + NN^2)*
             Pi^2)/(3*(-1 + NN)*NN*(1 + NN)*(2 + NN)))*HSum[{1}, NN] - 
         (2*(-1872 + 240*NN + 4312*NN^2 - 1684*NN^3 - 1163*NN^4 + 497*NN^5 - 
            161*NN^6 + 47*NN^7)*HSum[{2}, NN])/(3*(-2 + NN)*(-1 + NN)^2*NN^2*
           (1 + NN)^2*(2 + NN)^2) + (48*(6 - NN + NN^2)*HSum[{3}, NN])/
          ((-1 + NN)*NN*(1 + NN)*(2 + NN)) - (16*(-1)^NN*(2 - NN + 2*NN^2)*
           HSum[{-2, 1}, NN])/((-1 + NN)*NN*(2 + NN)) + 
         (8*(-1)^NN*(6 - NN + NN^2)*HSum[{1, -2}, NN])/((-1 + NN)*NN*(1 + NN)*
           (2 + NN)) + (2*(3168 - 360*NN + 1316*NN^2 + 1738*NN^3 + 47*NN^4 - 
            449*NN^5 + 149*NN^6 + 7*NN^7)*HSum[{1, 1}, NN])/
          (3*(-2 + NN)*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)^2) + 
         (24*(6 - NN + NN^2)*HSum[{1, 2}, NN])/((-1 + NN)*NN*(1 + NN)*
           (2 + NN)) + (24*(6 - NN + NN^2)*HSum[{2, 1}, NN])/
          ((-1 + NN)*NN*(1 + NN)*(2 + NN)) + (52*(6 - NN + NN^2)*
           HSum[{1, 1, 1}, NN])/((-1 + NN)*NN*(1 + NN)*(2 + NN)) - 
         (2*(258 + 34*(-1)^NN - 43*NN + 13*(-1)^NN*NN + 43*NN^2 + 
            15*(-1)^NN*NN^2 + 28*(-1)^NN*NN^3)*Zeta[3])/
          ((-1 + NN)*NN*(1 + NN)*(2 + NN))))
 
cMellin["qq"] = 1 + as*((4*CF*Lq*NN)/((-1 + NN)*(1 + NN)) + 
       CF*((-8*(1 + 2*NN - 2*NN^2 + NN^3))/((-1 + NN)^2*NN*(1 + NN)^2) - 
         (8*NN*HSum[{1}, NN])/((-1 + NN)*(1 + NN)))) + 
     as^2*(Lq^2*((8*CF^2*NN^2)/((-1 + NN)^2*(1 + NN)^2) - 
         (22*CA*CF*NN)/(3*(-1 + NN)*(1 + NN)) + 
         (4*CF*Nf*(72 + 30*NN^2 + 4*NN^3 + 6*NN^4 - 5*NN^5 + NN^7))/
          (3*(-2 + NN)*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN))) + 
       CF*Nf*((497664 - 580608*NN - 2836224*NN^2 + 3019776*NN^3 + 
           7541184*NN^4 - 5560064*NN^5 - 1251024*NN^6 + 1263024*NN^7 - 
           953700*NN^8 + 371340*NN^9 + 217608*NN^10 - 110147*NN^11 + 
           3570*NN^12 + 12519*NN^13 - 12*NN^14 - 2229*NN^15 + 198*NN^16 + 
           85*NN^17)/(27*(-2 + NN)^3*(-1 + NN)^4*NN^4*(1 + NN)^4*
           (2 + NN)^3) + (4*(-144 + 12*(-1)^NN*NN - 64*NN^2 - 8*NN^3 - 
            9*(-1)^NN*NN^3 - 3*NN^4 + 3*(-1)^NN*NN^4 + 10*NN^5 - 
            3*(-1)^NN*NN^5 - 6*NN^6 - 3*(-1)^NN*NN^6 - 2*NN^7 + NN^8)*Pi^2)/
          (9*(-2 + NN)*(-1 + NN)^2*NN^2*(1 + NN)^2*(2 + NN)) - 
         (16*(-1)^NN*(2 - NN + NN^2)*HSum[{-2}, NN])/((-2 + NN)*(-1 + NN)*NN*
           (1 + NN)) + (8*(5184 - 2592*NN - 21168*NN^2 + 5904*NN^3 - 
            1844*NN^4 + 822*NN^5 + 1895*NN^6 - 126*NN^7 + 456*NN^8 - 
            126*NN^9 - 85*NN^10 + 6*NN^11 + 10*NN^12)*HSum[{1}, NN])/
          (9*(-2 + NN)^2*(-1 + NN)^3*NN^3*(1 + NN)^3*(2 + NN)^2) - 
         (8*(-72 - 34*NN^2 - 4*NN^3 + 3*NN^4 + 5*NN^5 - 6*NN^6 - NN^7 + NN^8)*
           HSum[{2}, NN])/(3*(-2 + NN)*(-1 + NN)^2*NN^2*(1 + NN)^2*
           (2 + NN)) + (32*(72 + 30*NN^2 + 4*NN^3 + 6*NN^4 - 5*NN^5 + NN^7)*
           HSum[{1, 1}, NN])/(3*(-2 + NN)*(-1 + NN)^2*NN^2*(1 + NN)^2*
           (2 + NN))) + CA*CF*(-1/27*(-972 + 648*NN + 4338*NN^2 - 2208*NN^3 - 
            11274*NN^4 + 11521*NN^5 + 1590*NN^6 - 3920*NN^7 + 1206*NN^8 + 
            727*NN^9)/((-1 + NN)^3*NN^4*(1 + NN)^3) - 
         ((6 - 30*(-1)^NN + 6*(-1)^NN*NN - 17*NN^2 + 72*(-1)^NN*NN^2 + 
            44*NN^3 - 54*(-1)^NN*NN^3 - 86*NN^4 - 18*(-1)^NN*NN^4 - 44*NN^5 + 
            25*NN^6)*Pi^2)/(9*(-1 + NN)^2*NN^2*(1 + NN)^2) + 
         ((-17 + 59*(-1)^NN)*Pi^4)/90 + 72*(-1)^NN*HSum[{-4}, NN] + 
         (8*(-1)^NN*(-6 + 6*NN + 7*NN^2)*HSum[{-3}, NN])/
          ((-1 + NN)*NN*(1 + NN)) + 
         ((8*(-1)^NN*(5 - NN - 12*NN^2 + 9*NN^3 + 3*NN^4))/((-1 + NN)^2*NN^2*
             (1 + NN)^2) - (4*Pi^2)/3)*HSum[{-2}, NN] + 
         ((2*(19 + 9*NN - 66*NN^2 - 23*NN^3 + 25*NN^4))/(3*(-1 + NN)^2*NN*
             (1 + NN)) - (4*(-1 + 4*(-1)^NN)*Pi^2)/3)*HSum[{2}, NN] - 
         (2*(-25 + 24*NN + 25*NN^2)*HSum[{3}, NN])/(3*(-1 + NN)*(1 + NN)) + 
         32*(-1)^NN*HSum[{-3, 1}, NN] - 16*HSum[{-2, -2}, NN] + 
         (32*(-1)^NN*(-1 + NN + NN^2)*HSum[{-2, 1}, NN])/
          ((-1 + NN)*NN*(1 + NN)) - 96*(-1)^NN*HSum[{1, -3}, NN] - 
         (16*(-1)^NN*NN*HSum[{1, -2}, NN])/((-1 + NN)*(1 + NN)) - 
         (176*NN*HSum[{1, 1}, NN])/(3*(-1 + NN)*(1 + NN)) + 
         (24*NN*HSum[{1, 2}, NN])/((-1 + NN)*(1 + NN)) - 
         64*(-1)^NN*HSum[{2, -2}, NN] - (8*NN*HSum[{2, 1}, NN])/
          ((-1 + NN)*(1 + NN)) - 64*(-1)^NN*HSum[{1, -2, 1}, NN] + 
         (2*(-84*(-1)^NN - 25*NN + 84*(-1)^NN*NN + 138*NN^2 + 
            90*(-1)^NN*NN^2 + 25*NN^3)*Zeta[3])/(3*(-1 + NN)*NN*(1 + NN)) + 
         HSum[{1}, NN]*((-2*(-72 + 126*NN + 207*NN^2 - 738*NN^3 + 766*NN^4 - 
              484*NN^5 - 145*NN^6 + 268*NN^7))/(9*(-1 + NN)^3*NN^3*
             (1 + NN)^2) - (4*(1 + (-1)^NN)*NN*Pi^2)/(3*(-1 + NN)*(1 + NN)) - 
           112*(-1)^NN*Zeta[3])) + 
       Lq*(CF*Nf*((-4*(5184 - 2592*NN - 21168*NN^2 + 5904*NN^3 - 1844*NN^4 + 
              822*NN^5 + 1895*NN^6 - 126*NN^7 + 456*NN^8 - 126*NN^9 - 
              85*NN^10 + 6*NN^11 + 10*NN^12))/(9*(-2 + NN)^2*(-1 + NN)^3*NN^3*
             (1 + NN)^3*(2 + NN)^2) - (16*(72 + 30*NN^2 + 4*NN^3 + 6*NN^4 - 
              5*NN^5 + NN^7)*HSum[{1}, NN])/(3*(-2 + NN)*(-1 + NN)^2*NN^2*
             (1 + NN)^2*(2 + NN))) + 
         CA*CF*((4*(18 - 18*NN - 72*NN^2 + 117*NN^3 - 79*NN^4 + 33*NN^5 + 
              67*NN^6))/(9*(-1 + NN)^2*NN^3*(1 + NN)^2) - 
           (4*((-1)^(1 + NN) + (-1)^NN*NN + NN^2 + (-1)^NN*NN^2)*Pi^2)/
            (3*(-1 + NN)*NN*(1 + NN)) - 16*(-1)^NN*HSum[{-3}, NN] - 
           (16*(-1)^NN*(-1 + NN + NN^2)*HSum[{-2}, NN])/((-1 + NN)*NN*
             (1 + NN)) + ((88*NN)/(3*(-1 + NN)*(1 + NN)) + (8*(-1)^NN*Pi^2)/
              3)*HSum[{1}, NN] + 32*(-1)^NN*HSum[{1, -2}, NN] - 
           8*(-1)^NN*Zeta[3]) + CF^2*((-4*(-4 + 4*NN + 14*NN^2 - NN^3 + 
              2*NN^4 - 14*NN^5 + 20*NN^6 + 3*NN^7))/((-1 + NN)^3*NN^3*
             (1 + NN)^3) + (8*((-1)^(1 + NN) + (-1)^NN*NN + NN^2 + 
              (-1)^NN*NN^2)*Pi^2)/(3*(-1 + NN)*NN*(1 + NN)) + 
           32*(-1)^NN*HSum[{-3}, NN] + (32*(-1)^NN*(-1 + NN + NN^2)*
             HSum[{-2}, NN])/((-1 + NN)*NN*(1 + NN)) + 
           (-16/((-1 + NN)*(1 + NN)) - (16*(-1)^NN*Pi^2)/3)*HSum[{1}, NN] - 
           (16*NN*HSum[{2}, NN])/((-1 + NN)*(1 + NN)) - 
           64*(-1)^NN*HSum[{1, -2}, NN] + 16*(-1)^NN*Zeta[3])) + 
       CF^2*((-2*(-108 + 48*NN + 384*NN^2 - 267*NN^3 - 556*NN^4 + 360*NN^5 - 
            609*NN^6 + 555*NN^7 - 186*NN^8 - 150*NN^9 - 29*NN^10 + 30*NN^11))/
          (3*(-1 + NN)^4*NN^4*(1 + NN)^4) + 
         (2*(2 - 10*(-1)^NN + 4*NN + 2*(-1)^NN*NN - NN^2 + 24*(-1)^NN*NN^2 - 
            4*NN^3 - 18*(-1)^NN*NN^3 - 22*NN^4 - 6*(-1)^NN*NN^4 + 5*NN^6)*
           Pi^2)/(3*(-1 + NN)^2*NN^2*(1 + NN)^2) + ((17 - 59*(-1)^NN)*Pi^4)/
          45 - 144*(-1)^NN*HSum[{-4}, NN] - (16*(-1)^NN*(-6 + 6*NN + 7*NN^2)*
           HSum[{-3}, NN])/((-1 + NN)*NN*(1 + NN)) + 
         ((-16*(-1)^NN*(5 - NN - 12*NN^2 + 9*NN^3 + 3*NN^4))/
            ((-1 + NN)^2*NN^2*(1 + NN)^2) + (8*Pi^2)/3)*HSum[{-2}, NN] + 
         ((-4*(17 + 6*NN - 41*NN^2 - 57*NN^3 + 12*NN^4 + 15*NN^5))/
            (3*(-1 + NN)^2*NN*(1 + NN)^2) + (8*(-1 + 4*(-1)^NN)*Pi^2)/3)*
          HSum[{2}, NN] + (68*(-1 + 6*NN + NN^2)*HSum[{3}, NN])/
          (3*(-1 + NN)*(1 + NN)) - 64*(-1)^NN*HSum[{-3, 1}, NN] + 
         32*HSum[{-2, -2}, NN] - (64*(-1)^NN*(-1 + NN + NN^2)*
           HSum[{-2, 1}, NN])/((-1 + NN)*NN*(1 + NN)) + 
         192*(-1)^NN*HSum[{1, -3}, NN] + (32*(-1)^NN*NN*HSum[{1, -2}, NN])/
          ((-1 + NN)*(1 + NN)) + (8*(-7 + NN^2)*HSum[{1, 1}, NN])/
          ((-1 + NN)^2*(1 + NN)^2) - (16*NN*HSum[{1, 2}, NN])/
          ((-1 + NN)*(1 + NN)) + 128*(-1)^NN*HSum[{2, -2}, NN] + 
         (16*NN*HSum[{2, 1}, NN])/((-1 + NN)*(1 + NN)) + 
         128*(-1)^NN*HSum[{1, -2, 1}, NN] - 
         (4*(-84*(-1)^NN - 17*NN + 84*(-1)^NN*NN + 138*NN^2 + 
            90*(-1)^NN*NN^2 + 17*NN^3)*Zeta[3])/(3*(-1 + NN)*NN*(1 + NN)) + 
         HSum[{1}, NN]*((2*(-16 + 24*NN + 53*NN^2 - 31*NN^3 - 112*NN^4 + 
              4*NN^5 + 51*NN^6 + 11*NN^7))/((-1 + NN)^3*NN^3*(1 + NN)^3) + 
           (8*(1 + (-1)^NN)*NN*Pi^2)/(3*(-1 + NN)*(1 + NN)) + 
           224*(-1)^NN*Zeta[3])))

